ArbiLoMod, a Simulation Technique Designed for Arbitrary Local Modifications

Engineers manually optimizing a structure using Finite Element based simulation software often employ an iterative approach where in each iteration they change the structure slightly and resimulate. Standard Finite Element based simulation software is usually not well suited for this workflow, as it restarts in each iteration, even for tiny changes. In settings with complex local microstructure, where a fine mesh is required to capture the geometric detail, localized model reduction can improve this workflow. To this end, we introduce ArbiLoMod, a method which allows fast recomputation after arbitrary local modifications. It employs a domain decomposition and a localized form of the Reduced Basis Method for model order reduction. It assumes that the reduced basis on many of the unchanged domains can be reused after a localized change. The reduced model is adapted when necessary, steered by a localized error indicator. The global error introduced by the model order reduction is controlled by a robust and efficient localized a posteriori error estimator, certifying the quality of the result. We demonstrate ArbiLoMod for a coercive, parameterized example with changing structure.

==> anc/arbilomod/LICENSE <==
Copyright (c) 2015, Andreas Buhr, Stephan Rave
All rights reserved.

Redistribution and use in source and binary forms, with or without modification, are permitted provided that the
following conditions are met:

* Redistributions of source code must retain the above copyright notice, this list of conditions and the following
  disclaimer.
* Redistributions in binary form must reproduce the above copyright notice, this list of conditions and the following
  disclaimer in the documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES,
INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY,
WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF
THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/arbilomod/README <==
This is the source code for reproduction of the numerical results
presented in the publication 

"ArbiLoMod, a Simulation Technique Designed for
Arbitrary Local Modifications" by
Andreas Buhr, Christian Engwer, Mario Ohlberger, and Stephan Rave

The code was developed and tested on Ubuntu 14.04 64bit.
It was written for Python 2.7.6

To run the code, a working installation of
pyMOR and simdb is necessary, each in specific version.
For pyMOR, git version 837e1b6ad3dd448d7d37828934ade5c106365a8a
is required, for simdb, git version
336c9f302f76226e0f2983664126e60c7b042982 is required.

On a freshly installed Ubuntu 14.04 system, the following set
of commands leads to a working environment in which the
scripts can be run:

$> sudo apt-get install python-pip python-virtualenv python-numpy python-scipy python-pyside cython python-matplotlib python-dev python git python-pil
$> export PATH_TO_VIRTUALENV=~/pymor-virtualenv
$> virtualenv --system-site-packages $PATH_TO_VIRTUALENV
$> source $PATH_TO_VIRTUALENV/bin/activate
$> pip install git+https://github.com/pymor/pymor.git@837e1b6ad3dd448d7d37828934ade5c106365a8a
$> pip install git+https://github.com/sdrave/simdb.git@336c9f302f76226e0f2983664126e60c7b042982
$> export SIMDB_PATH=~/pymor-simdb

On a Mac with Macports and python already installed, 
the following set of commands leads to a working environment 
in which the scripts can be run:

$> sudo port install git py27-virtualenv py27-pip py27-numpy py27-scipy py27-pyside py26-cython py27-matplotlib py27-pil
$> export PATH_TO_VIRTUALENV=~/pymor-virtualenv
$> virtualenv-2.7 --system-site-packages $PATH_TO_VIRTUALENV
$> source $PATH_TO_VIRTUALENV/bin/activate
$> pip install git+https://github.com/pymor/pymor.git@a04c72aadfbc1cc5d2f5e3a41f1a4369948c4124
$> pip install git+https://github.com/sdrave/simdb.git@336c9f302f76226e0f2983664126e60c7b042982
$> export SIMDB_PATH=~/pymor-simdb

Done! Now you can run e.g.
python experiment_basisreuse.py

For every experiment_* script there is a corresponding postprocessing_*
script which loads results from the simulation result database and
visualizes them. 



==> anc/arbilomod/arbilomod_manager.py <==
from functools import partial

import simdb.run as sdb

import numpy as np
import time

from pymor.algorithms.basisextension import gram_schmidt_basis_extension
from pymor.algorithms.greedy import greedy
from pymor.core.interfaces import BasicInterface
from pymor.core.exceptions import ExtensionError
from pymor.discretizations.basic import StationaryDiscretization
from pymor.operators.constructions import (VectorFunctional, VectorArrayOperator, Concatenation, SelectionOperator,
                                           AdjointOperator, induced_norm)
from pymor.parameters.base import ParameterType
from pymor.parameters.functionals import GenericParameterFunctional
from pymor.reductors.stationary import reduce_stationary_coercive
from pymor.vectorarrays.numpy import NumpyVectorSpace, NumpyVectorArray

from localizer import NumpyLocalizer
from lrb_operator_projection import LRBOperatorProjection


class ArbiLoModManager(BasicInterface):

    def __init__(self, d, subspaces, subspaces_per_codim, space_decomposition,
                 estimator_spaces='fourpack', standard_mu=None, disable_codim0_reduction=False, extensive_dump=False):
        # store settings
        self.extensive_dump = extensive_dump

        self.d = d
        self.rd = None
        self.standard_mu = standard_mu
        self.subspaces = subspaces
        self.subspaces_per_codim = subspaces_per_codim
        self.l = l = NumpyLocalizer(d.solution_space, subspaces['dofs'])
        self.space_decomposition = space_decomposition

        if estimator_spaces == 'fourpack':
            self.estimator_spaces = [subspaces[i]['env'] for i in subspaces_per_codim[2]]
            self.estimator_coupling_spaces = [subspaces[i]['cenv'] for i in subspaces_per_codim[2]]
        elif estimator_spaces == 'sixpack':
            self.estimator_spaces = [subspaces[i]['env'] for i in subspaces_per_codim[1]]
            self.estimator_coupling_spaces = [subspaces[i]['cenv'] for i in subspaces_per_codim[1]]
        elif estimator_spaces == 'ninepack':
            self.estimator_spaces = [subspaces[i]['env'] for i in subspaces_per_codim[0]]
            self.estimator_coupling_spaces = [subspaces[i]['cenv'] for i in subspaces_per_codim[0]]
        else:
            assert False

        self.full_norm_product = self.d.h1_0_norm.product.assemble()
        self.local_products = [l.localize_operator(self.full_norm_product, (s['id'],), (s['id'],)) for s in subspaces]

        # initialize bases
        self.bases = {}
        self.products = {}
        for space in self.space_decomposition.base_spaces:
            space_size = len(self.l.join_spaces(space))
            self.bases[space] = NumpyVectorSpace(space_size).empty()
            self.products[space] = self.l.localize_operator(self.full_norm_product, space, space)

        self.logger.info('Localizing operators ...')
        spaces, bases = zip(*self.bases.iteritems())
        spaces, bases = list(spaces), list(bases)
        self.operator_reductor = LRBOperatorProjection(self.d.operator, self.d.rhs, self.l,
                                                       spaces, bases, spaces, bases)

        self.greedy_todo_list_additions = {}
        for space in self.bases:
            self.greedy_todo_list_additions[space] = []
        for i, space_id in enumerate(self.subspaces_per_codim[0]):
            coupled_spaces = set(self.subspaces[space_id]['patch'] + self.subspaces[space_id]['cpatch'])
            for space, basis in self.bases.iteritems():
                if coupled_spaces.intersection(set(space)):
                    self.greedy_todo_list_additions[space].append(space_id)

        self.greedy_todo_list = list(self.subspaces_per_codim[0])

        self.enriched_spaces = []

        if disable_codim0_reduction:
            for space_id in self.subspaces_per_codim[0]:
                self.bases[(space_id,)] = None

        self.logger.info('Computing extensions for codim 2 spaces ...')
        for space_id in self.subspaces_per_codim[2]:
            extension, extension_space = self.space_decomposition.extend(NumpyVectorArray([1]), space_id)
            self.basis_extension(extension, extension_space)

    def switch_discretization(self, d, clear_all_spaces=False):
        oldoperator = self.d.operator
        self.d = d
        self.rd = None
        # free memory:
        self.l._resultcache.clear()

        # clear bases:
        spaces_to_clear = set()
        for space in self.bases:
            local_operator = self.l.localize_operator(self.d.operator, space, space)
            old_local_operator = self.l.localize_operator(oldoperator, space, space)
            old_mat = old_local_operator.assemble(mu=self.standard_mu)._matrix
            new_mat = local_operator.assemble(mu=self.standard_mu)._matrix
            diffmat = new_mat - old_mat
            if diffmat.nnz != 0 or clear_all_spaces:
                spaces_to_clear.add(space)
                for coupling_space in self.greedy_todo_list_additions[space]:
                    spaces_to_clear.add((coupling_space,))
                    self.greedy_todo_list.append(coupling_space)

        for space in spaces_to_clear:
            self.logger.info('Clearing space {}'.format(space))
            self.bases[space].remove()
        self.enriched_spaces = []

        # new operator reductor
        self.logger.info('Localizing new operators ...')
        spaces, bases = zip(*self.bases.iteritems())
        spaces, bases = list(spaces), list(bases)
        self.operator_reductor = LRBOperatorProjection(self.d.operator, self.d.rhs, self.l,
                                                       spaces, bases, spaces, bases)

        # compute extensions for empty codim 2 spaces
        self.logger.info('Computing extensions for codim 2 spaces ...')
        for space_id in self.subspaces_per_codim[2]:
            extension, extension_space = self.space_decomposition.extend(NumpyVectorArray([1]), space_id)
            if len(self.bases[extension_space]) == 0:
                self.basis_extension(extension, extension_space)

    @property
    def dims(self):
        return map(len, self.bases.values())

    def solve(self, mu=None):
        if not self.rd:
            self._reduce()
        return self.rd.solve(mu)

    def reconstruct(self, u):
        return self.operator_reductor.reconstruct_source(u)

    def local_residuals(self, u, mu):
        spaces = self.estimator_spaces
        U = self.reconstruct(u)
        residual = self.d.rhs.as_vector(mu) - self.d.operator.apply(U, mu=mu)
        estimates = np.zeros(len(spaces))
        for i, space in enumerate(spaces):
            local_product = self.l.localize_operator(self.full_norm_product, space, space)
            local_norm = induced_norm(local_product)
            local_residual = self.l.localize_vector_array(
                residual, space)
            local_riesz_rep = local_product.apply_inverse(local_residual)
            local_riesz_rep_norm = local_norm(local_riesz_rep)[0]
            estimates[i] = local_riesz_rep_norm

        return estimates

    def visualize_estimates(self, estimates):
        ones = NumpyVectorArray(np.ones(self.d.solution_space.dim))
        image = self.d.solution_space.zeros()
        for estimate, space in zip(estimates, self.estimator_spaces):
            scaled_indicator = self.l.localize_vector_array(ones, space) * estimate
            self.l.globalize_vector_array_add_inplace(image, scaled_indicator, space)
        self.d.visualize(image)

    def codim0_greedy(self, training_set, tolerance, recreate_codim0_bases_from_scratch=False):
        self.logger.info('Updating codim 0 spaces ...')

        timings = {}

        for i, space_id in enumerate(self.subspaces_per_codim[0]):
            tic = time.time()
            if space_id not in self.greedy_todo_list:
                continue
            if self.bases[(space_id,)] is None:
                # is disabled
                continue

            self.logger.info('Generating basis for codim 0 space {}'.format(space_id))

            local_operator = self.l.localize_operator(self.d.operator, (space_id,), (space_id,))
            local_rhs = self.l.localize_operator(self.d.rhs, None, (space_id,))

            all_local_rhs = [local_rhs]

            coupled_spaces = set(self.subspaces[space_id]['patch'] + self.subspaces[space_id]['cpatch'])

            for space, basis in self.bases.iteritems():
                if not coupled_spaces.intersection(set(space)):
                    continue

                # ok, we do have a coupling
                bar = self.l.localize_operator(self.d.operator, (space_id,), space)
                for j in range(len(basis)):
                    foo = VectorArrayOperator(basis.copy(j))
                    qoox = AdjointOperator(Concatenation(bar, foo))
                    all_local_rhs.append(qoox)

            select_rhs_functional = GenericParameterFunctional(
                lambda x: round(float(x['nrrhs'])), ParameterType({'nrrhs': tuple()}))

            boundaries = np.arange(len(all_local_rhs)-1) + 0.5
            combinedrhs = SelectionOperator(all_local_rhs, select_rhs_functional, boundaries)

            local_d = StationaryDiscretization(local_operator, combinedrhs)

            local_product = self.local_products[space_id]
            error_product = local_product

            def add_nrrhs(mu, nrrhs):
                mu = mu.copy()
                mu['nrrhs'] = nrrhs
                return mu

            rhs_training_set = []
            for nrrhs in range(len(all_local_rhs)):
                rhs_training_set.extend(add_nrrhs(mu, nrrhs)
                                        for mu in training_set)

            reductor = partial(reduce_stationary_coercive, error_product=error_product)
            extension_algorithm = partial(gram_schmidt_basis_extension, product=local_product)
            if recreate_codim0_bases_from_scratch:
                initial_basis = None
            else:
                initial_basis = self.bases[(space_id,)]

            greedy_data = greedy(
                local_d,
                reductor,
                rhs_training_set,
                use_estimator=True,
                error_norm=induced_norm(error_product),
                extension_algorithm=extension_algorithm,
                target_error=tolerance,
                initial_basis=initial_basis
            )
            basis = greedy_data['basis']
            if basis is None:
                basis = local_d.solution_space.empty()

            self.bases[(space_id,)] = basis
            self.operator_reductor.set_source_basis(space_id, basis)
            self.operator_reductor.set_range_basis(space_id, basis)

            toc = time.time()
            timings[space_id] = toc-tic

        # all done:
        sdb.append_values(greedy_timings=timings)
        self.greedy_todo_list = []
        self.rd = None
        self.logger.info('')

    def codim1_training(self, training_set, tolerance):
        self.logger.info('Codim 1 training ...')

        timings = {}
        for i, space_id in enumerate(self.subspaces_per_codim[1]):
            tic = time.time()
            extended_space = self.space_decomposition.extend_space(space_id)
            basis = self.bases[extended_space]

            # do not create a basis if it is already there:
            if len(basis):
                continue

            self.logger.info('Enriching codim 1 space {}'.format(space_id))

            snapshots = basis.empty()
            space = self.subspaces[space_id]

            # solve with original rhs
            local_rhs = self.l.localize_operator(self.d.rhs, None, space['env'])
            local_operator = self.l.localize_operator(self.d.operator, space['env'], space['env'])

            local_d = StationaryDiscretization(local_operator, local_rhs)
            for mu in training_set:
                local_solution = local_d.solve(mu)
                local_solution_decomp = self.space_decomposition.decompose(local_solution, space['env'], targetedge=space_id)
                snapshots.append(local_solution_decomp[extended_space])

            # solve with random rhs
            cavesize = len(self.l.join_spaces(space['cenv']))
            num_samples = 60
            np.random.seed(42)

            for mu in training_set:
                allboundaries = NumpyVectorArray(
                    2 * np.random.random((num_samples, cavesize)) - 1, copy=False)
                allrhs = self.l.localize_operator(self.d.operator, space['env'], space['cenv']) \
                               .apply(allboundaries, mu=mu)
                all_local_solutions = local_operator.apply_inverse(allrhs, mu=mu)
                all_local_solutions_decomp = self.space_decomposition.decompose(all_local_solutions, space['env'], targetedge=space_id)
                snapshots.append(all_local_solutions_decomp[extended_space])

            vecs = snapshot_greedy(snapshots, product=self.products[extended_space], target_error=tolerance)

            try:
                self.basis_extension(vecs, extended_space, double_extension_protection=False)
            except ExtensionError:
                pass

            toc = time.time()
            timings[space_id] = toc - tic

        sdb.append_values(training_timings=timings)
        self.logger.info('')

    def enrich_with_function(self, U):
        full_space = [s['id'] for s in self.subspaces]
        Ul = self.l.localize_vector_array(U, full_space)
        Ud = self.space_decomposition.decompose(Ul, full_space)
        for space in Ud:
            try:
                self.basis_extension(Ud[space], space)
            except ExtensionError:
                self.logger.info('Enrichment with function failed on {}'.format(space))

    def local_enrichment(self, space_ids, mus, local_enrich_fraction=0., enrich_codim0=True):
        U_RBs = {}
        for space_id, mu in zip(space_ids, mus):
            if mu.sid not in U_RBs:
                u_rb = self.solve(mu)
                U_RB = self.reconstruct(u_rb)
                U_RBs[mu.sid] = U_RB

        extended_spaces = 0
        for space_id, mu in zip(space_ids, mus):

            self.logger.info('Enriching on estimator space {}'.format(space_id))

            space = self.estimator_spaces[space_id]
            coupling_space = self.estimator_coupling_spaces[space_id]

            operator = self.l.localize_operator(self.d.operator, space, space)
            rhs = self.l.localize_operator(self.d.rhs, None, space)
            U_boundary = U_RBs[mu.sid]
            boundary_values = self.l.localize_vector_array(U_boundary, coupling_space)
            rhs_2 = self.l.localize_operator(self.d.operator, space, coupling_space) \
                          .apply(boundary_values, mu=mu)

            d = StationaryDiscretization(operator, rhs - VectorFunctional(rhs_2))
            u = d.solve(mu=mu)

            space_and_copuling_space = tuple(sorted(space + coupling_space))
            u_with_b = (self.l.to_space(u, space, space_and_copuling_space)
                        + self.l.to_space(boundary_values, coupling_space, space_and_copuling_space))

            u_decomposed = self.space_decomposition.decompose(u_with_b, space_and_copuling_space)

            orthogonal_norms = []
            for space_part, u_part in u_decomposed.iteritems():
                if not enrich_codim0 and len(space_part) == 1 and space_part[0] in self.subspaces_per_codim[0]:
                    continue
                u_orthogonal = orthogonal_part(self.bases[space_part], self.products[space_part], u_part)
                u_orthogonal_norm = induced_norm(self.products[space_part])(u_orthogonal)[0]
                orthogonal_norms.append((u_orthogonal_norm, space_part))

            if self.extensive_dump:
                sdb.append_data(
                    local_solution=self.l.globalize_vector_array(u_with_b, space_and_copuling_space),
                    u_decomposed=u_decomposed,
                    orthogonal_parts=dict([(sbb, orthogonal_part(self.bases[sbb], self.products[sbb], fbb))
                                           for sbb, fbb in u_decomposed.iteritems()]),
                    orthogonal_norms=orthogonal_norms
                )

            orthogonal_norms = list(reversed(sorted(orthogonal_norms)))
            total_norm_sum = sum(n for n, _ in orthogonal_norms)
            norm_sum = 0.
            success = False
            for norm, space_part in orthogonal_norms:
                self.logger.info('Extending space {}'.format(space_part))
                try:
                    self.basis_extension(u_decomposed[space_part], space_part)
                    success = True
                except ExtensionError:
                    pass
                norm_sum += norm
                if norm_sum > local_enrich_fraction * total_norm_sum:
                    break
            if success:
                extended_spaces += 1
            else:
                self.logger.info('Extension Error')

        if extended_spaces == 0:
            raise ExtensionError

        return extended_spaces

    def basis_extension(self, U, space, double_extension_protection=True):
        if space in self.enriched_spaces and double_extension_protection:
            self.logger.info('Double extension protection triggered')
            return

        gram_schmidt_basis_extension(self.bases[space], U, product=self.products[space], copy_basis=False)
        self.greedy_todo_list.extend(self.greedy_todo_list_additions[space])
        self.operator_reductor.set_range_basis(space, self.bases[space])
        self.operator_reductor.set_source_basis(space, self.bases[space])
        self.enriched_spaces.append(space)
        self.rd = None

    def _reduce(self):
        op = self.operator_reductor.get_reduced_operator()
        rhs = self.operator_reductor.get_reduced_rhs()
        self.rd = StationaryDiscretization(op, rhs)
        self.enriched_spaces = []


def orthogonal_part(basis, product, U):
    projections = product.apply2(basis, U)
    projected_part = basis.lincomb(projections.T)
    orthogonal_part = U - projected_part
    return orthogonal_part


def snapshot_greedy(A, product=None, target_error=None, max_extensions=None, copy=True,
                    recompute_norms=True):

    if copy:
        A = A.copy()

    basis = A.empty()

    extensions = 0
    norm_squares = product.pairwise_apply2(A, A) if product else A.pairwise_dot(A)
    while (not target_error or (np.max(norm_squares) > target_error ** 2)) \
            and (not max_extensions or (len(basis) < max_extensions)):

        ind = np.argmax(norm_squares)
        max_norm = np.sqrt(norm_squares[ind])

        basis.append(A, o_ind=ind)
        basis.scal(1./max_norm, ind=len(basis) - 1)

        if product:
            alpha = product.apply2(basis, A, V_ind=len(basis) - 1)[0]
        else:
            alpha = basis.dot(A, ind=len(basis) - 1)[0]

        A.axpy(-alpha, basis, x_ind=len(basis) - 1)

        extensions += 1
        if recompute_norms:
            norm_squares = product.pairwise_apply2(A, A) if product else A.pairwise_dot(A)
        else:
            norm_squares -= alpha**2

    return basis


==> anc/arbilomod/arbilomod_parametric_run.py <==
import numpy as np

import simdb.run as sdb
import time
import itertools

from pymor.grids.boundaryinfos import EmptyBoundaryInfo
from pymor.core.exceptions import ExtensionError
from pymor.core.logger import set_log_levels, getLogger
from pymor.operators.constructions import LincombOperator

from localizer import NumpyLocalizer
from arbilomod_manager import ArbiLoModManager
from partitioner import build_subspaces, partition_tria_grid
from problems import h_problem
from space_decomposition import TrivialDecomposition, LinearAndSolutionDecomposition

set_log_levels({'arbilomod': 'INFO', 'pymor': 'WARN'})
logger = getLogger('arbilomod.main')


def discretization_generator(problem, fine_grid_resolution):
    assert problem in {'h'}

    def assembled(operator):
        if isinstance(operator, LincombOperator):
            return LincombOperator([assembled(op) for op in operator.operators], coefficients=operator.coefficients)
        else:
            return operator.assemble()

    def raw_discretizations():
        if problem == 'h':
            for closed_connections in [[3, 4], [4], [], [1], [1, 4]]:
                yield h_problem(diameter=1 / fine_grid_resolution,
                                closed_connections=closed_connections, use_solution_for_shift=False)
        else:
            assert False

    for _, da, data in raw_discretizations():
        empty_bi = EmptyBoundaryInfo(data['grid'])
        energy_op = da.operator.with_(operators=[op.with_(boundary_info=empty_bi) for op in da.operator.operators])
        da = da.with_(operator=assembled(da.operator), rhs=assembled(da.rhs),
                      operators={'energy': energy_op})
        da.enable_caching('disk')
        yield da, data['grid']


def run_simulation(
        experiment='arbilomod',
        problem='h',
        change_geometry=True,
        fine_grid_resolution=200,
        coarse_grid_resolution=8,
        decomposition='linear_and_solution',
        codim1_training=True,
        codim1_training_tolerance=1e-4,
        codim0_greedy=True,
        codim0_greedy_tolerance=1e-3,
        recreate_codim0_bases_from_scratch=False,
        disable_codim0_reduction=False,
        converged_at_riesz_norm=1e-2,
        estimator_spaces='fourpack',
        enrich_with_solution=False,
        enrich_fraction=0.5,
        local_enrich_fraction=0.,
        training_set_size=6,
        standard_mu=5.,
        clear_all_spaces=False,
        extensive_dump=False):

    assert not (codim0_greedy and disable_codim0_reduction)

    # check arguments and create new dataset
    if fine_grid_resolution % 200 != 0:
        logger.warn('mesh not aligned to geometry')
    fine_grid_resolution = float(fine_grid_resolution)
    params = dict(locals())
    params.pop('experiment')
    sdb.new_dataset(experiment, **params)

    # discretize and partition into subspaces
    discretizations = discretization_generator(problem, fine_grid_resolution)
    da, grid = next(discretizations)

    # localize and initialize manager
    subspaces, subspaces_per_codim = build_subspaces(
        *partition_tria_grid(grid, num_intervals=(coarse_grid_resolution, coarse_grid_resolution)))

    localizer = NumpyLocalizer(da.solution_space, subspaces['dofs'])
    try:
        sdb.add_data(localizer=localizer)
        sdb.add_data(da=da)
    except ValueError:
        pass

    if decomposition == 'trivial':
        space_decomposition = TrivialDecomposition(localizer)
    elif decomposition == 'linear_and_solution':
        space_decomposition = LinearAndSolutionDecomposition(localizer, da, subspaces, subspaces_per_codim, standard_mu)
    else:
        assert(False)

    manager = ArbiLoModManager(da, subspaces, subspaces_per_codim, space_decomposition,
                               estimator_spaces=estimator_spaces, standard_mu=standard_mu,
                               disable_codim0_reduction=disable_codim0_reduction, extensive_dump=extensive_dump)

    manager.logger.setLevel('INFO')

    training_set = list(da.parameter_space.sample_uniformly(training_set_size))
    sdb.add_values(training_set=training_set)

    iteration = 0

    def adapt_to_new_discretization():
        sdb.append_values(iteration_start=iteration)
        if codim1_training:
            manager.codim1_training(tolerance=codim1_training_tolerance, training_set=training_set)

        if enrich_with_solution:
            U = da.solve(standard_mu)
            manager.enrich_with_function(U)

        if codim0_greedy:
            manager.codim0_greedy(tolerance=codim0_greedy_tolerance,
                                  recreate_codim0_bases_from_scratch=recreate_codim0_bases_from_scratch,
                                  training_set=training_set)

    adapt_to_new_discretization()

    # time measurement global solve:
    da.disable_caching()
    tic = time.time()
    U_timing = da.solve(standard_mu)
    toc = time.time()
    da.enable_caching('disk')
    sdb.append_values(global_solve_time=toc-tic)

    sdb.append_values(num_dofs=da.solution_space.dim)

    converged = False
    for iteration in itertools.count():
        sdb.flush()

        # update geometry if we have converged
        if converged:
            if not change_geometry:
                break
            converged = False

            logger.info('Converged, changing geometry.')

            # discretize and partition into subspaces
            try:
                da, _ = next(discretizations)
            except StopIteration:
                logger.info('Finished, no more new geometries. Stopping.')
                break
            manager.switch_discretization(da,clear_all_spaces)
            adapt_to_new_discretization()

        logger.info('Iteration {}'.format(iteration))

        sdb.append_values(
            interface_basis_sizes=[len(manager.bases[space_decomposition.extend_space(space_id)])
                                   for space_id in manager.subspaces_per_codim[1]],
            volume_basis_sizes=[len(manager.bases[space_decomposition.extend_space(space_id)])
                                for space_id in manager.subspaces_per_codim[0]],
            rb_size=sum(manager.dims)
        )

        logger.info('Estimating errors ...')

        # estimate reduction errors on training set
        all_local_residuals = []
        sqsum_local_riesz = []
        rel_error_norms = []
        riesz_norms = []
        rel_energy_error_norms = []
        solution_norms = []
        rb_solution_norms = []

        for mu in training_set:
            u_rb = manager.solve(mu)
            U_RB = manager.reconstruct(u_rb)
            U = da.solve(mu)

            U_full = U + da.vector_operators['shift'].as_vector()
            solnorm = da.h1_norm(U_full)[0]
            solution_norms.append(solnorm)

            U_RB_full = U_RB + da.vector_operators['shift'].as_vector()
            rb_solnorm = da.h1_norm(U_RB_full)[0]
            rb_solution_norms.append(rb_solnorm)

            error = U-U_RB
            errornorm = da.h1_norm(error)[0]
            energyerrornorm = np.sqrt(da.operator.apply2(error, error, mu=mu)[0, 0])
            energysolnorm = np.sqrt(da.operators['energy'].apply2(U_full, U_full, mu=mu)[0, 0])
            rel_energy_error_norms.append(energyerrornorm/energysolnorm)
            rel_error_norms.append(errornorm/solnorm)
            residual = da.operator.apply(U_RB, mu=mu) - da.rhs.as_vector(mu=mu)
            riesznorm = da.h1_0_norm(da.h1_0_product.apply_inverse(residual))[0]
            riesz_norms.append(riesznorm)

            local_residuals = manager.local_residuals(u_rb, mu=mu)
            all_local_residuals.extend((mu, i, res) for i, res in enumerate(local_residuals))
            sqsum_local_riesz.append(np.sqrt(np.sum(local_residuals**2)))


        # time measurement reduced solve:
        tic = time.time()
        U_timing = manager.solve(standard_mu)
        toc = time.time()
        sdb.append_values(reduced_solve_time=toc-tic)

        sdb.append_values(relative_errors=rel_error_norms,
                          relative_energy_errors=rel_energy_error_norms,
                          riesz_norms=riesz_norms,
                          solution_norms=solution_norms,
                          rb_solution_norms=rb_solution_norms,
                          all_local_residuals=all_local_residuals,
                          sqsum_local_riesz=sqsum_local_riesz)

        logger.info('Global estimate: {:e}, localized sq: {:e}'.format(max(riesz_norms), max(sqsum_local_riesz)))

        if max(riesz_norms) < converged_at_riesz_norm:
            converged = True
            continue

        logger.info('Extending local bases ...')

        # determine on which spaces to enrich
        all_local_residuals.sort(key=lambda x: x[2], reverse=True)

        sum_estimates = sum([x[2] for x in all_local_residuals])
        enrich_estimates = []
        while sum([x[2] for x in enrich_estimates]) < (enrich_fraction*sum_estimates):
            enrich_estimates.append(all_local_residuals.pop(0))

        enrich_spaces = []
        unique_enrich_estimates = []
        for e in enrich_estimates:
            if e[1] not in enrich_spaces:
                enrich_spaces.append(e[1])
                unique_enrich_estimates.append(e)
        sdb.append_values(unique_enrich_estimates=unique_enrich_estimates)

        # perform online enrichment
        mus, space_ids, _ = zip(*unique_enrich_estimates)
        try:
            manager.local_enrichment(space_ids, mus,
                                     local_enrich_fraction=local_enrich_fraction, enrich_codim0=not codim0_greedy)
        except ExtensionError:
            logger.warn('All extensions failed, aborting.')
            break

        if codim0_greedy:
            manager.codim0_greedy(tolerance=codim0_greedy_tolerance,
                                  recreate_codim0_bases_from_scratch=recreate_codim0_bases_from_scratch,
                                  training_set=training_set)

        logger.info('')


==> anc/arbilomod/create_full_solutions.py <==
import matplotlib.pyplot as plt

from pymor.basic import *
from pymor.grids.constructions import flatten_grid

from problems import *

set_log_levels({'pymor': 'INFO'})

configurations = [[3, 4],  [4], [], [1], [1, 4]]
discretizations = [h_problem(diameter=1/200., closed_connections=x, use_solution_for_shift=False) for x in configurations]

grid = discretizations[0][2]['grid']
functions = [
    NumpyVectorArray(d.operator.operators[1].diffusion_function.evaluate(grid.centers(2))) 
    +    NumpyVectorArray(d.operator.operators[2].diffusion_function.evaluate(grid.centers(2)))
    for d, _, _ in discretizations]
solutions = [d[0].solve(5) for d in discretizations]
U = discretizations[0][0].solution_space.empty()
F = discretizations[0][0].solution_space.empty()
for s in solutions:
    U.append(s)
for f in functions:
    F.append(f)
discretizations[0][0].visualize((U,F),separate_colorbars=True)


grid = discretizations[0][2]["grid"]
subentities, coordinates, entity_map = flatten_grid(grid)
myfigure = plt.figure()
myfigure.clear()
for n, s in enumerate(U.data):
    myfigure.clear()
    axis = myfigure.gca()
    axis.set_aspect(1)
    axis.get_xaxis().set_visible(False)
    axis.get_yaxis().set_visible(False)
    pvariable = axis.tripcolor(coordinates[:, 0], coordinates[:, 1], subentities, s, shading="gouraud", cmap="RdYlBu_r")
    myfigure.savefig("sol" + str(n+1) + ".png", bbox_inches='tight', dpi=100, pad_inches=0)

myfigure.clear()
axis = myfigure.gca()
axis.set_aspect(1)
axis.get_xaxis().set_visible(False)
axis.get_yaxis().set_visible(False)
pvariable = axis.tripcolor(coordinates[:, 0], coordinates[:, 1], subentities, U.data[0],
                           shading="gouraud", cmap="RdYlBu_r")
myfigure.set_size_inches(3, 2)
myfigure.colorbar(pvariable)
myfigure.savefig("sol0_colorbar.png", dpi=300, pad_inches=1)


==> anc/arbilomod/experiment_H_study.py <==
import numpy as np

from arbilomod_parametric_run import run_simulation

import simdb.run as sdb
import simdb

experimentname = "H_study"
database = simdb.SimulationDatabase()
r = database.select(experimentname)
r.delete()

for Hinv in [4,5,8,10,20,40]:
    
    run_simulation(
        fine_grid_resolution=200,
        coarse_grid_resolution=Hinv,
        converged_at_riesz_norm=1e99,
        experiment=experimentname,
        change_geometry=False,
        codim0_greedy=True,
    )


==> anc/arbilomod/experiment_basisreuse.py <==
from arbilomod_parametric_run import run_simulation

import simdb.run as sdb
import simdb

experimentname = "basisreuse"
database = simdb.SimulationDatabase()
r = database.select(experimentname)
r.delete()

options = {"converged_at_riesz_norm": 1e-4,
           "codim0_greedy_tolerance": 1e-5,
           "codim1_training": False}

run_simulation(
    experiment=experimentname,
    **options
)

run_simulation(
    experiment=experimentname,
    clear_all_spaces=True,
    **options
)


==> anc/arbilomod/experiment_basisreuse_with_training.py <==
from arbilomod_parametric_run import run_simulation

import simdb.run as sdb
import simdb

experimentname = "basisreuse_with_training"
database = simdb.SimulationDatabase()
r = database.select(experimentname)
r.delete()

options = {"converged_at_riesz_norm": 1e-4,
           "codim0_greedy_tolerance": 1e-5}

run_simulation(
    experiment=experimentname,
    **options
)

run_simulation(
    experiment=experimentname,
    clear_all_spaces=True,
    **options
)


==> anc/arbilomod/experiment_create_timings.py <==
import numpy as np

from arbilomod_parametric_run import run_simulation

import simdb.run as sdb
import simdb

experimentname = "timings"
database = simdb.SimulationDatabase()
r = database.select(experimentname)
r.delete()

for r in [200,400,600,800,1000,1200,1400]:
    
    run_simulation(
        fine_grid_resolution=r,
        converged_at_riesz_norm=1e99,
        experiment=experimentname,
        change_geometry=False
    )


==> anc/arbilomod/experiment_draw_basis_sizes.py <==
from arbilomod_parametric_run import run_simulation

import simdb.run as sdb
import simdb

experiment = "draw_basis_sizes"
database = simdb.SimulationDatabase()
r = database.select(experiment)
r.delete()

run_simulation(
    experiment=experiment,
    converged_at_riesz_norm=1e99,
    change_geometry=False
)


==> anc/arbilomod/experiment_estimatorperformance.py <==
from arbilomod_parametric_run import run_simulation

import simdb.run as sdb
import simdb

experimentname = "estimatorperformance"

database = simdb.SimulationDatabase()
r = database.select(experimentname)
r.delete()

run_simulation(
    experiment=experimentname,
    converged_at_riesz_norm=1e-6,
    codim1_training_tolerance=1e-5,
    codim0_greedy_tolerance=1e-7
)



==> anc/arbilomod/experiment_tolerances.py <==
import numpy as np

from arbilomod_parametric_run import run_simulation

import simdb.run as sdb
import simdb

experimentname = "tolerances"
database = simdb.SimulationDatabase()
r = database.select(experimentname)
#r.delete()

c1_max_tol = -1
c1_min_tol = -11
c0_max_tol = 0
c0_min_tol = -8
c1tols = np.logspace(c1_max_tol,c1_min_tol, (c1_max_tol-c1_min_tol)*2+1)
c0tols = np.logspace(c0_max_tol,c0_min_tol, (c0_max_tol-c0_min_tol)*2+1)

results = np.zeros((len(c1tols),len(c0tols)))

skip_boring_points = False

for c1i in range(len(c1tols)):
    for c0i in range(len(c0tols)):
        if skip_boring_points:
            if results[c1i,c0i] == -1:
                continue
            if c1i > 2:
                lastresults = results[c1i-3:c1i,c0i]
                if np.min(lastresults) > 0 and np.max(lastresults) / np.min(lastresults) < 1.5:
                    # nothing is happening:
                    results[c1i:,c0i] = -1
                    print("skipping point {}/{}".format(c1tols[c1i],c0tols[c0i]))
                    continue
            if c0i > 2:
                lastresults = results[c1i,c0i-3:c0i]
                if np.min(lastresults) > 0 and np.max(lastresults) / np.min(lastresults) < 1.5:
                    # nothing is happening:
                    results[c1i,c0i:] = -1
                    print("skipping point {}/{}".format(c1tols[c1i],c0tols[c0i]))
                    continue

        options = {
            "codim1_training_tolerance":c1tols[c1i],
            "codim0_greedy_tolerance":c0tols[c0i],
            "converged_at_riesz_norm":1e99,
            "change_geometry":False
        }
        ex = database.select(experimentname,**options)
        if len(ex) == 0:
            print("simulating at {} {}".format(c1tols[c1i],c0tols[c0i]))
            run_simulation(
                experiment=experimentname,
                **options
            )
        else:
            print("skipping at {} {}".format(c1tols[c1i],c0tols[c0i]))

        results[c1i,c0i] = np.max(database.select_unique(experimentname,**options).d.relative_errors)



==> anc/arbilomod/generate_vertex_extension_plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    670241,      11321]
NotebookOptionsPosition[    668856,      11275]
NotebookOutlinePosition[    669194,      11290]
CellTagsIndexPosition[    669151,      11287]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"function", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"9", "*", "9"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.679910665701171*^9, 3.67991068271931*^9}, {
  3.679918836361224*^9, 3.679918839512321*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"function", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"4", "*", "9"}], "+", "5"}], "]"}], "]"}], " ", "=", " ", "1"}],
   ";"}]], "Input",
 CellChangeTimes->{{3.679910709727193*^9, 3.6799107174001513`*^9}, {
   3.6799188476668262`*^9, 3.6799188526644278`*^9}, 3.679919799459552*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot1", " ", "=", " ", 
  RowBox[{"ListPlot3D", "[", 
   RowBox[{
    RowBox[{"ArrayReshape", "[", 
     RowBox[{"function", ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "9"}], "}"}]}], "]"}], ",", 
    RowBox[{"Mesh", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7"}], "}"}]}], ",", 
    RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", "\"\<DarkRainbow\>\""}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", 
       RowBox[{"-", "2.4`"}], ",", "2.`"}], "}"}]}], ",", " ", 
    RowBox[{"Ticks", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontWeight", "\[Rule]", "\"\<Bold\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "22"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.67991068585091*^9, 3.67991069675817*^9}, {
   3.679910734497682*^9, 3.679910736390747*^9}, {3.679910772754528*^9, 
   3.679910852992754*^9}, {3.679910973323255*^9, 3.679910973768661*^9}, {
   3.679911050670306*^9, 3.679911063136189*^9}, {3.679911095776165*^9, 
   3.679911133113168*^9}, {3.6799111718756533`*^9, 3.679911172839974*^9}, {
   3.6799189084450893`*^9, 3.6799189189477367`*^9}, 3.679919903447687*^9, {
   3.6799200819698563`*^9, 3.679920084058834*^9}, 3.679920291804303*^9, {
   3.679920330417384*^9, 3.679920346176104*^9}}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJzV3X2sdOtZkPHZnTPMRhDW2Z22L7Cxw1ik4AcxNkZN414kxX4JIvwhiR+p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   "], {{
     {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
       GrayLevel[1], 3], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxMnXO4ZEfXxRuXfbv7nHtj27Y5sTXBTDBJJjYntp2JbScT27Zt23byrV/W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          "]], 
         Polygon3DBox[CompressedData["
1:eJxNnHe4U8Xzxm9uchOSm5PkHEHsimIvKCg2rFgQC2CvWLGBgr1XLIiK2MAC
VuxdEAtFRBB7wd5BsIuCYkXl936+7/g8vz/mybzZPbt79uzuzOzOTofDBu5+
fHNTU9M3LU1NBf12zZqaPis1NX0qmtxoauoh/LP4BaKZwhcJ71ZuauolWiJt
arpKeD/x+4tWEN5UeLbyzhI9p/ybZOY/F00R7iL8sfh7k6amOeI3E30hfJ/w
XPGbi+aU/N/zyr+F8Jfi54qmC28l/LX4r0QzhNcX/kD8+6KnhHcS/qXkNr8t
vIHwhyXneVp4B+H54n8SvSm8ZeayqOMF4Y0yv/snoknCG2duO33yrPDdwrlW
dZRoI73vFcLD9e5XiZYR3jFzX1HHW8q/YeayeOeJwpdnzjtMtLTydxb+qOQ2
PqP0bpnflT6YJrye8Hvi3xWNFz5Bz3ydU5uhelNTf+FZ4j+HhA8Qfk38q5Dw
gcKv5/zfa8LXq7zxlaamJ0WrKm1EZv4p0WrC+6d+9hVI+fcVfln8S6KXhfdQ
/n/Ulof0vb4Svw/90Ub9IZqt9u2X+tn/PaP8eyl9sfL/yxhQ+r7CzW38zBfC
twk/p7qnitbXs6OFJ4t/VrSu8CjhSRX/t47wjcLPiJ8gWlP49szPPi/aQHjP
zHXRxs9U/p3C05Q2XdRF6bcKT6m4zk7Cd2R+ljydhW8QfrriOtYQvilzXRNF
a0V/LRA/P/pvJPNDfLnW1PS9+KGiPfVt94rve5nwHmX/t1S0f6Hy/xLlDxf+
Xvx3opWivl8rzsP7XSLcW8/2EbVLPX4oe+8YbzcL/1bxM7Tv0sx5dxctmfp7
09afRB2Frxb+oeI6VxS+Rnhexf91EL5O+ImKx0jHaN9j4h+P/NcK/1jxMysL
75352/ONZzXcf7wbfbJ61MezY6N8nh9XcR2rRH207cfAtIe846J83o++Zwys
Lby78N+qaxFzVPXtTH+JX8gcET5deX7S2PsR0vg7Q3h+zv/9JDwo9dz5EhIe
w/hU2f/G+DhTtCDnZ+Yr/Szhn3P+b4Hw9ry/6ponel31nar0eUr7AVL6aanr
5r95wmcLLxT/CyQ8UHiu+DmQ8NHCn4j/GBI+Vvgz8Z9CwrvwfVXXg5pvX4o/
TulfKG02pPSjUj/7ESR8fOqyyfOF8DGpy6KOT4SHqYx9y16zl1fakamf/RBS
er/U/AdQ3esbY20f0bJKO0X0vdK+g5R+ovA3Oa9JXwtfmTkvdSyntF2Ffy/5
Hd5Xfx2q/95R3rch5e+l9D+V9gdroNL7Kv1Npb0BKX23zGmU8YHSD1b6TKW9
BSn9oNR5WeNeFz4kddnkmSncJ/NY+Ys1WM/3zsxT50esV8L5Nl6T5gifnPrd
voX0/Emped7xG+FzhH/N+ZsuFD5C+H3x70HCh6fm34WED0vN887vCO+v+gpt
XOdc1XdXZlnSqvVjnvhzlf+3nOv4Vfl7Zh7byLR3Gl5fkB1XxnrC+GVte0G0
Yerve43Sro7+n4D8Utos0W7Ck5Gv4ueKdhd+Avkp/kPRjsKTkMcV5+kjPDHz
s7NFvYSfQT+ouMxdhccJv19xGTsIny68tereRtQi/DTytOJndhF+CnlY8X87
C4/PXPdHoh7R3qXVH0u1uvx3hbdTWe9q/C/O3J5lWp2H9xmLfKy4DdsLny28
vfLvIKoInyu8o/geoqrwOZnT+K9V+IPMdZfU/81LSBain1Tcxp5Kf1z43Yrr
2I5vK/yq+Bblb1L+B4RfE35d1E3p5wvvpLJ7imrCU9FXlPaNaG/hKegz4r8S
7Sl8Xua28UwifJrwVmX3YYG5IryF+Hf0/v+KP1W0Zdl58krvlFn3QUd4UuPj
OOENlbaR6E/hMzJ/i21FReV/VHim6n5btA1jNzNf1Pvk9D73Cb8s/IpoU6Xf
K/xSxf9tInx/5jT6YDPhR4TfqrjMrYWfzTy2eMc9hB8WfrPiPFsJP5i5r94Q
bSH8UGaePFsKPyb8TsV93l143cy6zzuiJxquv0XfvtDq9p0l3L3sMdIGeSla
rLnzL6T5c6lwU7P/W1z3eFtCz2atHu+M31R8o9Xj5yDhjiprVdG3qm+I/ss1
u4wm4QOUvrLSVhF9JXxgZp5nvkE/Vv5/VNffkOq7OHVb+O8f4cGp0xZBdb9v
TXUnom1jvNVb/R/v/zz1ie/Q6vHTN3PbVhN9p/ouTF3WX5DKO0/495zXkN+E
LxD+U/wfUN3zhXelDsbz+anTeOZ3pR+cuezVRd+r/EMy82uIfmD9zsyvKZrX
8HheUWWt0OrvzfqyvPjlWr1+MB5I47/dYz7wLiuJ9ko939qJbyvaKdYfnl1W
1Fv4ucx5qYP5crRwJ9W9vmih6j9KeL2y//tF+MzMY50xUYr1jW/NN94hxl8b
8aVWz9cjhNdW3nVE8xueH1XW41aP536Z09YVLWh4vJZbXcYWMf7JW2n1+D4y
c17a9LPyHy68Vtl1/NTwekHdRdHmMT94ljIZ/8hP1u7hIW+PzzyXu4r+0vPH
Cm8gvrPoN+FjhI8V/6HWh28yt/dI4X7xPrwf/BFRP+2BP1z0Y9gzMzTXXhR1
jfF1sNL6xvhnPBxS9n+Mt8MyP/uB6vs68/c4Rvjo6H/e/6iy27Agvg9pR0V/
rMb811x+DRtCeHXmf8n/PSK8NusRtqZobIy/Q8tuA+Nx1czPvip6OObjgUo7
QPR19E//svvk14bnM+9yUMxP5iv8gTF/Gc+HlV0H4xt9e6j4y0RtQ5++vOz/
0L+3Fv5WdX8jekn5txH+ruT/Xha+R7i51TYi/Yn9gW75T9gX2wp/X/Izryj/
dpl1yR/oE+HumXnyvNqwfX1t2TIdfQ176PeKdX704bUy99Vboscbtmeo6++w
hwak1hWxEWdpfg9R+hUq6zN9v+/EX5zZlu8d7ztYeNeybfwstX1FWYvCPsN+
+kv8n6L1Uts36CKU2V74lsxpFcmTHzLbdzz7V9hb2Hd/VPwO2HMDhLuULbP+
UPvXQF6UPCYeZX0T3qXsNqUhj/Kt7uONU/c3YxcZBUY+nq68p4maQ19Bl2jf
av0D+XpG2XnyoZ+QtmSr9RH0lzPLzoP8PVn4FPEnixarPScJbyZ+88AnCm9a
9n//NpyftG6iptTyFFlFmzcJ/Ye6WPPQL/pnnsv0we96/hRkfNl18vzAzHN/
Y9GiSKdsdIKc0k8Q3qTsNvzT8HqJboHOsVfID3SPb0X7pG4/73JStJf+P078
gKif+gaJHxjrDfrJheIvKFt/Qr8ZXPZ/6CsXCF9U9n/oO4wn5s6QsveH0MfO
E3+uqBz6GGWdX7b+hT4GT55K9Adt6R/rG/rM8WW3kfGxZuaxzhh5LPajqOvS
GK+MX/hLYrwMEj5B/Eca799mXk95N8pEP1ons25xj9K/yDzeePZiUSP196Wv
Toz+RZ86q+wx0hL9Txp1/N2wPnKO+LND/iCP4HmmGP2FbrizqC68pebJzVWt
QaIXND8v03/75WU/ifIN22DYYicp34/ILrXzeekif4tG6r+K8Jviy8p/o3BN
+Ffh9YRHC5eFXxJuFr5BuCB8i/D7omuF88Ijm13GNcItwneJ/0x0nXBJeGKz
yxwh3EVtukxl3Sf+D7VnWaUfQt2i+/VfIvyj8q4uPEo4Tdy2bUW3CdcTt30j
4VuEi8JPNPuZ64Ubidu6uehW4eWEj+JZ0QPCrYnb3hC+ib5jDRHfX9Su4TnC
XDms7u+NjoCucGjd8nGs+nlbTa2zRD30/GThzuL7i3YUnii8tvgjRDsIv594
L2VpZGDdeyrgI+teP2cp/Y5yyED9N1d4UtlzYoDwFypviL7fc6ITVN5s4QvE
PyMaJFxN3Nft1f6bhb8QfqTsNeBYPT9HeHzZY6q/8OfCN5cts44Sni18X9lz
9hjhLHHf7CS6XeUtL3y8+HtEDwqvw5oq/l7xvyMr1J5+zR4TV+i/RcL7iB8u
Gir8t3DfZo+Ry4UXC5/d7G82TPhn4VR8T9EFwr8ILyW+j+hC4X+FBzR7TF0p
/FfVaUNFlwn/WfWzg0VDhLdUe88uSA6KXhD+TenrNLuNFwvPr1rX7SJ8nvCv
wqs2u40X8U5Vp1HnJYxR4e7NbvOlwguFV2j2Ow6uec+GvZtTxS/IvCfE3tAp
1JV5T5W91ZOFfxLOJW47c3A4NmPivmKOXY1NmPhdmDNXCS+R+Nv2Ft0hvAIy
QvzdtF3lrcqawffhXZFVDX+vu2gr7dHz08rWQY5TW+ZV3T7e4WzWhKrbTx+c
U/MeE3tNp/FtMtsE9NfppKFbVP0+fKOz9N93Ve+lVITP4B2rfp4+P5c+qTqN
PjyfPc6q1yO++ZnCX6l975Q9Jo9XXV8Lf1z2nBgovEB4DfYfkanCK+uZJyX7
zhXdL7yC8Cjxh4vuFl5O+GJktWiMcLuaeWy20cJLCR8rfgPRbcLLC1+B7SG6
S7iD8KPiTxPdJ7yi8J2tfuYe4ZWE7xd/guhe4ZfVvvlt1CbR7sKvCP8ufrJo
D+H2NbdtLdGtwq9ihyttumhP4d+E99T7LSs6V3gL4QEau11E0/mGwjsoLRGd
rfSla657E9HtwsvW3Bfbi+4UXqbmtm8pukN4beaQ+OmiscJrMcbFTxY9LrwO
a76+ybvC44RXF57T6nd8RHhNxnGr+/wx1q+a+4o9lFuE1xD+ttV99qjwa2pv
Qd/qFb3fXsLrKr2dyv9E6U8Ir1YzT58+LLxKzW3hmz0g3LHmtvJNHhTeQHj9
qtv8tPCqNbeVb/6Q8Hqs8VW3ebzw+sJrVt3mp4Q7Ca9cdRufFO6m9vVT364j
mqa014Vb1d6Zau/eSn8z8Vo9S3hf4e+Ffyt7TT6pbpsV2/WQuu2X9xLL4kzU
V//9KryrvlVb0TnCzyceG+eKdmbNTzyWWZNPRMZgd5W9Zp/AWiL8T9lz9mTq
S/ztmSOnCM8X7lDxM6cL/yzcqeI2nik8Vfge1XW8qCcyC72kHGu88E+Jxxr/
nSb8Y+K2MudOZe4Ld624DWcJT0s8li8W7SI8RfhG8YeIeghPTzyWrxDtKvyi
8IfibxP1Fp6ZWH4yJ/YXnpG4rymjl/BbifuTObSf8EuJ+5536FP3vhW6KmPq
QOG3E8tn5tABwm8k7nvq3Ef4hcRj7xrRbsKTE7dtD9EOws8lbttRop2En02c
dz/RjsKTknhX0fZ17xuyN8QYOUj4mcTPrifaVnhi4m+7vWg74QmJ+34jUXfh
tjXPTfYERgmPRifPe41mrZ4n/KXG4leik4Tf0Jh6SXwPlfMnuqXSXyz4v72V
/q7wy+JfEe0r/L7wq+JfE+0v/F7qNP7bT3gtlfMBupDocbXlg9R5XxcdoPSP
hN8Q/6boIOFPhd8W/47oUOxpPf858kY0Vs+vJjxW/Jmih4U/S533XdFhyv+x
8FviZ4oOFv4kNU+Zhwh/mLpu6jxQ+M3Mde+kcv8Sv7p+n1HZF4geUfmfpy77
PdHhyv+N8Czxs0XHC88R/kj8x6Kjhd8WnlFwn+0lPFP4hYL/21P4LeHpBf+3
h/Cz7JmJHyvaWvgL4Q8LLvMo4dns8Rb835HCc1PX9YnoGOEvU/Ofio4V/lr4
84LbeJzwt6nb+oVooPCs1O/yvugI2pOZ76n3XoQtLvpMeGf0XGyx1GXzX3/l
/y51WXNEg9jPUL4H1VcniR6qWb+4TLK1d+hHKwvfoLSDQ79GXx6H7A79C/18
ArpW6BvYB1ObXcbw0C8/FT8m9Hnsg4XNfmZE6Puk9Q/9DH3mKvF7h/6HfTBC
/EGh/2E/jBZ/ROiL6Os5te3FZtsXywj3El4y9B309fea/Qz2xlLC2yitzf+z
BxY1u80jw36Y1+x3xB5YWriH8tZDn8Weoa6rQt/C/nmj2W3EfuksvFTBY/4Z
4U2EewqnoinC6wn/kvcYHS+8cWJdsyJ6Vnhd4R/yniNPCK+SeO4dGfZHx8Rz
6bj/9GnO5fL+huOQhexhFzwmt9L33VTpfQpu03NK30x4H/EriKYKb5C4bczx
p5GVidvylvBTwp2YV+KfEz2J/ZX4WeqcILxRYlnIO00S7ppY9+CZycIbCq9a
8DtNFJ6Seq6ME22j9j0vPF78k6Lt2D9InfaEaFvhqdgvUmt7iXrq+VnCZ0j/
21p0dM32zaXidxMdG/p4x2afEZ4T+vbyzT7zRF99DV1CZd0p2kv4VXQX8aNE
eyLP0WfFjxXtLfyy8Azxw0S7C08Tvl78gaJd0DWqfvZw0a5hf7Rv9hkq+u3n
wieK31R0lPArwq83uYw9hN9A3xX/jGgf4ZeEn2vyO/cJ+2PtZp8Bnxv2Redm
76mfF/bFttjfoR/PER6ptL6i/sJzhW8R3080QPhL4bvgRcfVbA+eL35H0THo
YsJTcu5T7MXvU68Vc0UnsH4q/emcn8F+fKHqvjxWtJvw18KP5/yNBob+Tts4
U0W/x97aCfs57DXsP+by2mFffSX8QM59dnzN9h15OeNE38d+Y21qH/Yd9iJr
xfJhT2EvslZ0DHtsc42/vgWPweeFX6y6ry8Q9RZ+E3uuyX2+L9+fPX/mhqiX
3vc14SkF/7cb8jV12vOi3sLT2VMT/7RoB+Qn9mLO37Qv5St9WsEyY3elT0s9
1nlm+4btU9a+zmEvYt+ytm4b9uIk5X+04Dm9pfJPZM+/4P+2EH6VM46C27ir
8AT29AvOszm6ZuK5zBr+WM32IWv1TmHvrpF4bg8RPcr45Ayl4DJ30fMvcyZS
8H87oz9g7+Y8Rw5S/reFaznPoQOEP616rNEH/ZDvVY+1LqIjhT+ueq62Ex0u
PFO4lPOc2F/4LeGmnOfcfuj6VY9l6jxCeEbVc/NM1gThj6oeu7ThMPSTquca
ZRzC+Ez9bZ4R7aj2z0jNT0BHQp+oei2hDYcyPlKnTUSnQD+quu2MkYOV/kPq
uYDOdaLS36n6XVhTDmR+qj/3r1jHPk/6Wk7/3St+oOgy4Sbh28UfLRpS9/q/
nco6J/YbWD83RPaH/cb6ui66Q9gbyJelGUuxnrMer4guF+s58mZn8Rehs9Rs
r/Dsreh8sd5nBeeZEvPjYPE3iF6uWR94SGPhq5AnyKuFebdhUqznqxX8zPMh
Hxbl3ebJIV9oy9Wil2qWP7T1cnSqkC+tBb/zs6EPjtPz80LeHSg8sEV9Jvpe
uC/7MeKfEM0TPh99u6h3EdXVfxeij4v/UJRy3oh9IX6mqCE8FHtA/NIlkfDl
2NvCawovI3wu+rrwZFHC+SX6vvjpohrnkeynqO6Joh9V/2Dso6LLzDjfTdyW
gspbUviSxM/+K2qHf4jwKXr2YdEPen5I4ra1Kn979lsTtz0TXorz2sRt+V3U
Vvgi7L+i27xE3fKfvbRZoU+jn7H3OTPmN/oCe5Ufhr6+G/ag+rqr6v9UuJdw
Xnw30WfC+6EfiB8q+kZ4X/SVFr/z18L7Cx8q/ibRt8K7Cv+m8joJfyK8HfpI
wTrr24w/0TFV29xT1N7uicceOvBMpe2C/Sp+DT3/sfA+Dbfn/Zrtld7oH8Ld
RZ8znvjmzHHRVJW3beKxio3wltK2STzWsGneFN4q8dhnzXpd+ADho1XW7aLv
qC9x2Yypr4T3TtwXfKMvQ59i7DOnJsT6ODXvMY7+gz1E3zKHng59jbHLnEC/
wf6YkPecQb9jP4a5TB+9WvN6zLdiDqBfXZH4W6+v779s3fYS35Y5jv7IfiRr
AzrSa8J7Jf6WzJG5wnsm/ha84xzhlRLvr04I+6cP+l2Lv+ks4T0S9z3f9Avh
rRPPTWTUG8K7o7+2eEzMFh7B+qS2nSNaVe27XngL8aeKOgqPZL0Rf5Fotbr1
oxFa5t4I/Yb1epz4eaFPoS+MEf9p6F/I4wniF4b+g771Ist3zus/+hJltclZ
PqC/8eySOa+3yAvybhbrPfrce0qv5yyPOiQ+L5ga8m3FxPud48L+RN+aqvyL
Qv5vRB9XvSc0qW59kLavlrO8Q18g74Y5ywP0N9q+bs7yHnlGW7cJeYJ8pC09
Qj4hL2h7r5B/yBfKOi7kI/KLdzkp9EX0Cco+MuQp+uboJr8j+uoKifdzHwr7
bSvRHVXPwRnsH+n3qib3KfprN9Gwqt9xWt3yj7aeGfo08pm2DQl9GvlN2+4O
fRH5TltuDX0S+cu7XRD6I/oubX8w9Df0dcoeG/og8vxg8TeEfoo+Qd8eHPJ9
U9Eg/bcxerDa9zj6Y5PPTLZBXokuRYcQPa/0s/X+xxe9JrcKnyV8VNEyoSJ8
tPDbGstV1lQ9e5Tw88J/i35jrRL+SPwSSv9D+Bzhc4tec6t6fnjitZkxvqLw
VYnXbubECsLDEq/9zInlha9MvPZvLLyc8A3IP/GXi1YXHiD8o+pbXXkWqb7r
EucdJFpF6dcklk2HiToIX51YdlHGSsLXJl4rjhGtLHys8GyVt4zK+1PlHZlY
Vv0KCfdLLDupc6Hw6cJ7FC3jSnr++MR9sZHwP0o/VXj7ovugRelnCO9XtMxt
g75S81khe6TP1m2fXdbkOYS90pU1t+o908nsR/OOVf83Xfg0lbdL0TK3KHxc
4rauJ/y38h6RWFZ+LfpF+PDEugDv+LPwmcKHFC3jy3r+kMSyi2/6E21LvNbz
TRcI909c1krK/5fwoYllGWNivvCAhte7j2reL+nbsPz5oOb9pH4Nr58f1ry/
cpnw0kUWGM0NzrLRz4QXtrj9J6EfCc9r8fc9Ef1M+KsW139C4udntfh78f48
OyG+14UqP1P6YuYaZ//og4yVFn+fs5Tein7BXMr8/pcprXfIb97/NvFHhbzj
+/Ls1BjvvP+N4g8JeU7/0LaHor8Zn7R9XIwXxhdtvSf6f2Di+me2eD4NStze
D1s8f9B3Tha/echT5MvQgvcgXgz5PLjgPZEZoV/QltVDHiHPhxe8R4H+iLwf
WbANh37KvhZ7WXeFvoF+cUvBe/KvhL54lsraNuQ7+gl5B4T8ZZ+M/bJbQh9B
P6Cv1gv5OT7x3u0Soi31jXdIbAsMDn2CfVX2UoeHvsG+I/uPI0Mf2T7x3sXZ
Ia93TGwrDg35yp4G6e+wdmbWLy9U3TuFvsV4p6+PD/13kfB5FZ/hDFZ7CjX7
2l4puqJuP1B8Ia/lv7r9KPGnvEk0TLhR89kRdwZuEP5b5V1S8RnDRcJ/JbZN
2LO/UPgP9L2Kz8zOF/4zsa3CGcEFws0139WgTUOF/01cNzbPJcJPYN9relwo
2kl58zXfpaDOy5X+T+K2c2Z1sfASNZ814VN5s/DixG2nDZcKpzWfteGzc2Pd
frL4y2JDXSWc1XyWhQ/9TXWv74z1y2I9YD1kbl0Y+vuTiffylxFtFfKBsXxj
rAfIA8bybbF+sH4yF84K+4P1iblycujz2Ct8q41CH3sq8VnASqKt675Dwvtf
U7c/0pPsXzR5zWQ/62n2L5oso3cGJz4bWV20DecB7Gc0Wadiv6lNzb7Q2JTD
674zw/e4uu77H/hgMz6urdufu4zPm3SDO/Xch5ltWsbzu8j6zPovc7U57AHs
m7s1n48LeYp9dav4I0OeYl/dIP7gWH+xx64Wv2/IB+TnOeK3C/mBffRy0Xnq
Ye98UHSZadhL08RfHvYW9s74ostA/r5HeyXrNqz7/sGn7BkKb1T3/R/st4uU
d+eQJzcxXpXeKeQj8rcPtlXIT+yrSUU/g713I+NdaWuEvMX+oy27h3zEXnur
6Hf+z578vOg+wv5Df/+t6DLbhvz/p+h3ahf6QqXkMtqHvpAvuU+wF7vUbNtw
hjpBeMOadRvOPCcKd65ZF+IM9hnhcdX/uQH/b45tW7N+kpbcp0uF/sC7/FS0
fYt+3rPkPOgv6BtdS27jcqFf0De809KhX9B3vNOyYS9T1viwP7EHupf8TiuE
PdCt5HdC/8G+Yu0th/32sHC1jX0quyr90cRzjzt6mwg/xf5sk+fAdso/omH5
2ay0z/V9RzcsX/PCs4THsL7q2bNF6+i/O9EXxJ8iWpvzuKp9acbEfuSkqn1p
Rsf+7JSqfW/Gxf7RM+wXN3mObV+z/cta3Ah76bmq17IJsV94V+LxOFi0bt32
M7K3fdhL2GPIkl8Lto+xt5BtPxZs72K/sVb8XbA9fjv6Ssljdk2Vd3fi8T1U
tJ7wHeg/4geK1hIem/jskDtHm6MfJ14ruBO0GfpYw/k3qPs+47jEZ4ncWerG
+pz4rJFvsoXwY4nXKu40bio8nv3rJq9R3dW+RxLLQu4Ibsx61HB716/7/uQt
ifuiZ9h/t7F+l2JOCY9pWH8piJ9NexpO71S3v9uoxN+uW9iToxN/2+5hb96a
uC/6hP58c+K+6Br6cnvhzfI+A8Jfa0n0pbzPdPDvaod+lveZE/5oT2p93EN4
T9HGDZ9nL4evYvhPcD6+svgDYv8O/4kdkYUhfzlv/7bsPJyfP5W6rL1Em6i8
8fhn5V1HV+FxqX1v+rBHhuxPzZNno4bP8+ervDUr9k95Rul7K20f0WYNn6dv
rLRBIZ85z69V3Cb8OZ5OXTfPbErfCm8gvnP4o3E+3055dwt/AvwRfld961d8
3o9/DHUfFvIe/wPyXhr6wSuZ+5d+xl/odpW/ad7/LY+/b2pfuW7smQjfhU+h
+K1EKwvfmTptC9FKwo8L7yp+N9EGwmNT85zZdRZ+PTPPOR7+ffibjVJ73w3/
HvwR5pT9zfA/wP+HNPoE/wb8GXi3Y0Jf+TSxL+Xk8If7OLFv7qPh34YfMr7D
08O/6ZPEvqJPhr/bbWrfJnm/83IN+1f8W/Y3wb/hBqV3Utr6oiUa9vnD13NQ
+Mv2izZcFP6W+OxRJ/5U+PIhw7jLyvxEtjEn8AVlvWSu4COCrzv+dviO4EOI
rz3+fvgWsiZi8yKfWSuR6ezR/Rr716yh2EzIa9bWXNh0yOurGp7D3IVmfjO3
sTmw0ZCn2CLoqOzZ/Rjnce/VvKf4d5x/YANhUyIvsY1uTN0XjMG2Dc95bHT0
CdaCoUpfSWkdRAXhq4RXzVtHQVdBxnPXkPUN2d9F7X0g8fr2RsNrGne1kR+s
dSNT+5ryDTLhYcId8y6zjfCVwqvk/V9J+OrUvqFrsAcnfE1qfk1RVfjy1G1b
WdQifL3w2uLX4Qy4Yf/YFfN+h2bh6/CBzztPTfiK1M9SZ1H42tRlkycRHpG6
LNakhvCtwhvnPcaWFb5FuGve/y3TsL8Hvqr8t3TD5wd3VHxH7KrQl2+u+M4S
+j7nDfdVfIcO/ZCxwl2EO8M/lLHE/YlR4b+J/n5dxXfIsB8Yu/gS3x/+nNgH
rD33xfkF9gBz6444v+DODHdnRtR9f407RNwlur7u+1zIj7b49oQ9xZ0T7p5c
V/f9NeyBYRXfAcGewd5hrX067AvsFdaiKWE/YA901vP9w/8O/SLBNyfkGfrF
svjGhX7PWOEuP/+hbzD+9s/bx5nvh7xhb3N86BPIM/YyJ4V8R5/fX89eG/49
9ye+e9GhjeUlY5O7/Gu0sfxFvtKW88KfB/nbVfzA8OdB3vLs/mEfIL959tDQ
91kLuDvOM91C3ncSf3T4CzE3uMvKf8h/7FX69pLwN8K+4d2vDH8l7L+11VdH
hP8g9tKm4k8M/z/sr63Enx7+fo+qf3ZW3+zCnFL/PCS8Y94+EGsLPyi8Q97/
rSX8gPD2ef+3pvD9wtvl/d8awvcIb523z0VH4UeEe+Zdx3qcr2YuGz8L/IEf
Tu07TJ51G/avRpZ1ES0pPCo1j4xvz/ln5rLx68B/9eXMaegB+K/enVoW0YZV
lP+x1O+GDFpfeExq2YTM6oDulNpXvDtrkvB9qXneafWG/a2ZS5+Efyn3TLhv
wpjEPuUePnfP6XPsbe7Vcr+WPsc+rdY8/rcKe7dW8/zZNfxL6zXfPdsz/COT
mufTDuH/tTXzu+o90hfrtteR3TeHvYw/KLrMsLCv8c9mLs8J/z38eZF1/4Z/
IOeV6DrXhf2O/yzvhs6APx/+4MjKb8O/EH9wZOP88D/E3xzZ+nv4NyJLiDXB
nEdfZI+KPUXsQfau/uT7iu8hOi/8kZaTPrxsi/2b8DdYvsX/DQr/qCXFt2ux
vxTnryu0OA/+CPi/rdji/04MfynKWqbF/l34e8Ev3WJ/Kvyh0NUp8z9/K9LY
AxwQ/ifIunkF+6dwvv+z+AVxXo//Fm1p22J/MfxX5hd8ptW9Yf+6QovPtDjb
wr+uKL6lxf50nP9TFs/g78L59C8F14H/AP5olL1Ei/3H8IdrbfGeZN+Yj/i2
nR/zj/kIf17MP+bP4LzPgNaJ+XZR3v8xn5jfF+f9H/MPfzJsnXqL/ePwl4Ov
tdgfD3++hP3zFvvf4c+WtXhPlL1R/P+w9dq02B8P/8BSi98Zf0L84XgXnsH/
Df898pIH/0H8+yibd8TfD39A6qZO/AfxR6Tv6NN9Y/5ekvc7sD5NTd336Cjo
KvhHfCv8Tfg/IG/xneoX8ht5Dn9EyGvkN/zhIZ/RDw7N+05JJfSDw/L+rzX0
a+56HBv6zfDUebmHwv4K+g9px4Q+iH5ydN53SNLQLw7IWwYVQl84MO//WkJf
oC2HhT6C/nJQ3nmKoS/hi9c39Bv0T+o6+v/pP6QdFPoO/laM5R8K9k/En+Uv
8X+Gvwj+Hn+I/z38O/CPWFjwmMRfAn+y78V/V7D/Cf6OlMV/+Jfhn0IafY4/
Cv4n9P3Xom4N+1Ogiy4Mf4uXUp8fo6Oiq+Jf2aRvu7hgf0r8K+H/LdhfBn+c
RQW3+T//G3RP/sM/B/8X3oV3wF8Ffxue5cy7T8P+K7wbdfZs2L8z1+I68efE
P5a9L/7D3xN7bWjeZ4ZdQr4xt84NeYb9cmneYxD50ZxZ9+0jGoJ+nZnvLbpU
uCC8Z9FnLkOFW4T3Kvq/y4WL7MEV/d8VwvnMedGp0a3nIz+FtxKdqvQfsa/E
byE6RbhVeQ4UfwBnNMJLCx8r/hjOwITbCx9d9JnYLcIl4X2KrvNK4aUy5yXP
rcIJZyDiDxJdJ1zNzFPHtcK1zLYEea4XbpfZ9ugnGiVcydyW/dnzEy5n5jlD
Gi78G/pD0WdMZwv/kVoW7MiZk/Dfqc+HsEGwRX5PncYz5yh9UWrbpKfoAuGf
UvcNfXKy8M/Ib/Hb0IfCC1Lz9OFpwr8gz4vOc4Zwm8y2EH0yTHix0nuJ340z
KvTtzN+S/y4R/jd12q7sIQovTC3bKPNM4V9TvxsyD9n3T+q8vNNgpS+j//oX
/Y1uF14y87fBhsOWa5u5L48Q3Rz6yWkaa6fmbT9jT8Ofkre9jX6FL/UZod9g
f5+e9zPoM+g/pPEf9jj2Os9yZsxdIPYjLs97zLM/gT1ygvhBYX9gj8APDPsD
ex1fMeYA9jv6HnPjnNCP2P+4Iu8yNwr9ibSzQ59i/wBf4xPztqexr+FPCPsH
/Yu8nNFzN4n9lWHir8x7v4b9jqvy/o/9FvZLhuf9H/sfy3J/s+g+vkM4Ez5c
/GGiG4WXy2yLkudO4SUy9zV5bhKuZz5fxGbGdm6IDi36v5FKTzOXxX83CP+V
eiyi05wvvHzm82hsXmzfjpzhMTZFDzS8/8S70EfsD3Xg/qbSThDdK7wC90OL
LuMu4ZUypw0S3SO8MvdBi37mPuFVMpfNf/cLr5g5L2Xc3fAdceyVztLF/sm8
n8ZZ9LTYX+R+AbrleXH/h/5YS8+uHeOP8Qi/Tsxv+oOz6zXi/VkPVi16z3ZE
rB8di/7v+ugv8q4Z/c/60EH8yrFe8X1IWyv6/704M5sW6zdnsJyx4e/TN9av
5ZV3hZivzF/4FWM/gzNazvjwN+oX6w9nvx1iPcLHiDM8/IX2ifncVmntYr6z
ntK2VWK9Y33j3dmDHh3jp0vRe5pjYr1dX/wGMZ+Z3/CdY/wxHuG7xHjjjJkz
TPylBsT35uy9a3wv1lvq7hjrL9+TtI3j+7Nedyq6zv/Wd87OO8X6zXjbXHw3
0YMxvjYRv2mMF8YTZW0S443xRNpmMX4YT/Cbx3hl/cI3om2sd6yP9NWSsR6y
PsK3L1recccPH+LnIh4IdwDxGea+KXcDOZPCJuK8jrMqzsSwoTjf46yMMyxs
KM4rOdviTiQ+xfiPcFdyZNhI3B8jHhB3kvFxxh+Fu8rcmcSHGP8T7lKyl8b9
avYIOH9gP447V7vE/Wr2IDhDZf+DvQn2LDhDZT+FvQzuXOIzjf8LdzFPrNnH
Gv8V4j+x/leKPhM/K+QbviZJyCvkURvx5ZA3yP9lxS9XtLxHnqVFn6FfGPoA
aYzxK0O/WKpon4HLQr+gr/lvSOgX+H5Q5uWxHjWKLhP5iL1VL/q/80Pe1or+
D/sL+Upb+e/ckI+0tRLyjP15fL0eifMV5Gmp6HdCvqKfFIv+77SQxy1F//ef
vlIo+j/kM/EzrlVZ15Ucf4N4HPDXlxx/g3gc8CMi/sLbmc93OOdh/SL+4kMl
//diw/ETHyz5P+IxEr/xPvH3lxy/kHiG8A+UHL+R+Bm8y6Mlx8sgviNplEH8
ReJhjGXvteT4asTXIO9jJcfLIB7iKPGjS453RHzGu8TfXXJ8SeJP3lPyGQz7
k8Rro6wnYv+S+BuU9XjJ8TWItwFPncTfYM+bve/eoX9y3oFv0H1x/sP5Jr4/
d8R5Ef5dw/Cli/Nj7vty94U7N9zn5j42d1e4A8N9de7Dc/eFOyvc12+beO+V
Oy+j4rwL3/gecX7PeRm+1tvEfXXOo7n7sEqcl3F+Td3Lxfkd56n4Lt0c5z/c
d9/GIfr+579FPCXS6EPiSeIv0MPuNP87z+T8jrsEG8R9eM7vDhe/VtyH5/y8
F/5/cT7FesCZOPudxOshHhXf5paS43ESf/NW8beVHN+S+H1TSz5jY7+d+G6T
xT9bcvw34sHBTyk5Phvx49gLJA/x34gPc2PJZ1jszxPPjbzPlRzfjfifT1NX
yfHSiP9GGnUSL5D4ESPF31ByvBTOVDhb2Tz0sf/dwU68B4X+MybOsNYL+5E9
Lfa22BPm/h/xSpgrlEk8CuKxUDZtJH4N8VOfKrlNxCMlnhttm1ByvELiF8JP
jP129uDYi9sp9g+IR3qn0saUHI+VeKqMdcY48VWJ10oac4D4pMQTpa9vj/ME
4o8yVimDeKbEP2Wv9cmS45MSrxSeNhLflfh0LzPXRF82HE8TXWV6yfE7iecJ
/0LJ8R6Jv8q35hsTX5V4kKTNKDkeKPE+XxT/Usnx9Yi3B08dxL8jfih5yUM8
UPaw8TFhf529bWK+cYeTmG7EDyE+4pic79B8Vvd9avZSH4j73Jzn92AOhb8y
98OvVNoLcR+Z++BjxH/6/+4vP4t/S9yn5n45e9tj4r4497HZm30s7pNzP/2S
Vj/DfWfub6O7PRX32bnvvAFzKPyvub+8CnM2/PG47z5aed+L+8/cd16LORb+
fNyPJq1e9X1u7lPT9sVx/5v717R9yarvY3Pfe67w8lXfn+Z+PW1ZEPe9uQ9P
27+L+93Em7xDfXdnzvEgif94m/jbc44fOT1z3yJzkb3ElySNZ4hPSXxIZD3P
EC+S+JKUxTchXiXnRfgIMMaIr4u8JsYA94/erNu/d298YsP/lfvo7LVeGff3
8b/opbQh4V/KfX2+7dy4z45/I315ffgz4g9J342qOn4K/u/0/Z3hf4s/6wni
74/9Wvw5Nqn6P/xbuX9O3+0d/sbcd6dve4X/B/EBFrRxDK//7jfPxn+p7Pvl
3Jf+CH+1su8vcx+Zs4pX4/4y961vwv8i7ksTk4jzz8Prjuf3v5g4wkfUPdaJ
P/BHG8f44r4199mpa4+IP4J/EmcVN8X9be4rc7Zxb9wX5740Zw8vxH1u7sdX
y54/3H8mfsHiNo4Z9N/9a9q+S9x/5/5/S9kxBrmvzf1ozlKeivvv3K/mrOPZ
uE/OfWrORm6P+9jswbEXxx4Z54nEK2BuMSe4/896SkwX9gQ5fyM+AWOVOcB9
f+IdMNb5RvjbEN+AudAj/HOIV8BYZk4RD4B4oOiCN+Yc75N4DZy1jI54Etxv
py8WR7wG7o/T1o/ifjv3+3m3BRH/gXgTnAVcEvEnuO/Ot6MPiS/A/XS+LX1E
fATu19MXf0S8CO7v8y1mx/134n/erLaNyjkeKOcn3B0dEOcpxAslbXTO8UOJ
P/uk+KdyjjdLvNSbci6D+KHEoyWNO4A/1x3fdnzOzxCvlvi3T+T8H/Fuid88
XPzVOcdjJj4z/DU5x3cmXvS14q/LOT408QSxHabmHJ+QeNDkJQ/xpIm3er34
ETnHZyW+NM/yH/FXX8p8fxEbBFuEeIeU9XzO8RCJzzhd/As5x2MkPuK0nP8j
XiPxVSeIn5hz/FPiN5J3Rs7xFzk/x6cXm5L9LOIzkvaiKNfwnCLmAOOXuUb8
XWwfyiReK/FVKXtSzvERiddI22gD8RlfzNy32EzYTsRPfDbnd/qz7viKPDs5
53iJxE+EJw/xFYlfS9+MjPUOnRndGZ2XvQDixfKtuRP6ft3xZh8V/1jO8XSJ
542tc0/O8dqIt0sadzq/Z7xlfhabC9uLeMPjcv7mxDsmPvC94u/LOf4v8d8o
i/+IFzwjc1nYdNh2xAsm7/05xyMm3u0jObeJ+LfEN8b2ow7iGRN//CHxD+cc
75d4xjzLndG5zI/MPDYgtiDxgclLmcTPJf4ytiFlEL+ceL3MXcY48YD/D07R
Ldc=
          "]], Polygon3DBox[CompressedData["
1:eJwV0ElIVWEYBuDPe7XSrkMZCYGVEAgWlpYQ7iKKiKBSaBeUiRBRGg5F1CLa
SKtmF4GUcS3bFwQFUZbarGbXBlwJLSwLwUUg1XMXh8N5zvt+/1DR1NpwIhER
VZ48z8TyiObiiG+FEefyI5Ysi/jAJosi9rF8oYMlEfWsRq6PDSyOeM7S7CrL
lR0qiKjTfc8yvvfKJXQPyPWyK3JJ/lSuWu4jO8K+ynVZN4e9YwMyFaw7GVGr
28MuyyX4I91KuTH2xXeDXJk1jsltZpvkbrM++3vM3rC7cmvYGfPWsbfsHlvL
zrP1rJu16GZYo72UWSPJgp1kqxZFXJQbZZ9197MS6zazSXZDroiXLo3YpTvC
Tvv+nYr4k+Pxf4H/Y226peZd0B2Ua2czchm5jNwL1sF+sCk2xZrYIe9R3Sr7
m9WdN++vXCtLmXeWjcvVyt1n393BMHuWvWu5HexhbsR2dlTusNwYqzFvnrWx
JjbOtrIFdkn3ju4KVumuCthKuaRcB6u2bi8rZ7msk9WxNCtmCdae7bIeNsxO
mffL2eacbS575+y6dyFPub9t1mxkdaxfd9A5pnSHWJfMrO6M7oz/r1ialcsd
t78yudesn61m7aycjZg5wXayJ+5gN3sp18l+mjdt3rR5n9g17xTPs5d6vT1s
C0tnu/aS0d3ANrJb7CZ7wP4DUWB28w==
          "]]}],
       Lighting->"Neutral"]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt09dOFWEUBtBNt/euwAHsvReqz+CFNK98AE0Ewd57o9t7V+AAxhhjjNfS
fAppvoOJ6yRerHwz801Ocvb+p+Dg4X2H0iLiL+mkroupo4sR8jyspJmBmRH9
Mt3LJdTTzSj5GREZsyKqZAsDqfvMiFKOkkxd68dkIiuimlYGycz2jq5MNtDD
OAU5ETW0kdQPyaxJEeU00ssEhZP9rr5WtjNM9pSICo7RR2J2xB9ZNDXiAB38
ImdaxF6Oc4KTnOI0ZzjLOYpnRJyXF7jIJS5zhauU6K/J69zgJre4zR1K9U2y
mRZaaaOdMl2HvMs97vOAhzyiXP9YPuEpz3jOC15SoX8lX/OGt7zjPR9S/0//
UXbSRTdJeuilj2Op3yGbYXNpp5ZCKs1uwux6aaScLIbMuY08fY0sYNw+emig
jExG7GbQ7lqpJsGY/SZTe6dLXyozGHAeWqginzrdqDPTTT0lpNPvfDVTrK+U
eYw4h13UUUxaiv6nM9vEfnL57Vx3coQ97GYXO9nBdraxlR/msUVuZhMb2cB6
1vFdv1auYTWrWMkKlvNNXyQLKSBBfuq7Ipev+mVyKUtYzCIW8kW3QM5nHnOZ
g3GHvxWf9T7JsN6YjtuwrrCasIr45IHxh3GH0YZxhtFFxv/v/R/dfW/5
       "],
       VertexColors->None]}, 
     {GrayLevel[0.2], Line3DBox[CompressedData["
1:eJwVz0N2RVEUBNCbCUQzyJTSim3b9sCiH9u2be80au16td5p3IScysSKqBBC
o0zEhJAUF0KEyZxkCqeYymmmcYbpnGUG51gTHcI8M30vMIuLzOYSc7jMXK4w
j6scjg/hRtb0fNs6C7jBQm6yiFss5jZLuMMRd7eyq5fa9ljGfZbzgBU8ZCWP
OOr/OznWq2wnrObp/xt4xlqes44XrOclx9zdy5XeYLtmI2/YxFs2844tvGcr
Hzju7kEe9TbbE9v5zA6+sJOv7OIbu/nOyP+dfOg9tk/28ot9/GY/fzjAXw4y
xIYwxCj+ARn8WtQ=
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVzlVWVmEYBeCPToH/B1FBukFKlBoGQ2AAcMkY6O7uEiVUYgjUPfOgLnm4
2OvZZ6/zrnNKunu7emJCCH0SlxVCfySEWA4wnoNM4BATOcwkjjCZo0zhQzSE
MT1VH2caJ5jOSX7gFDM4zUzOMItbGSFEOOs5yjlmc545XOBHLjKXS/zEa998
lM/6su0LV5jHVeZzjV+5zgLeeP9JCvUNWxE3Wfz+HyzhNku5wzLuspy37p6l
Qt+zVXKfVTxgNQ9Zw1+s5RHreOfuRb7pv231/MMGHrORJ2ziKZt5xu+8d/cq
Lfpf2w/+40/+ZyvP2cYLtvOSHbxiJ98At2c6YQ==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVz1dSVUEUBdBmAhY4A8dBlJyVR87wyCLvET4YHDnnnHMGRR2A6Afrfuxa
+56qc7v7UzwZS6SEEMYlIzWEibQQ0jnJTE4xi9PM5gxzOMvPnGMuzz+GMK/n
6QvM5yILuMRCLrOIKyzmKkt4YXdNL9XXWcYNlnOTFdxiJbf5hTv8yuMPIVRx
13eMe6zmPmt4wFoesi7ac9ZfqdePzBqif7CRJ2ziKZt5xpbobWyNzrD3Jm3R
nc3aeckOXrGT14zzhl28ZXd0L3v/pEe/M+vlPfv4wH4+coBP/MZnDkZvsfdf
vusvZkP8wQR/MslXDvMXR/ibo/zDMb4DXxJRMg==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVzFVSHjAAhdHgUuDH3WFFLIEFlBfc3d2luLXAkoC2G8DdDw93zpeZJBW1
dTU/o0IITdaQHsJFRgj1vGQjr9jEazbzhi28ZSvv2MbTzBDudbt+YAcf2ckn
dvGZ3XxhD1/ZyzNv33Sffmc/PzjATw4yuDPEKA4zmiM8Z4yN6liOMY7jjOcE
EzjJRE59/xEJYZpJzjNM5ix/cI4pnGcqF5jGRf5lxJZ0OpeZwRVmcpVZXGM2
fzGH6/zHXNvQedxkPrdYwG0WcodF3GUx9/ifJbavS3nAMh6ynL9ZwT+s5BGr
eMxqnvALhhZDOQ==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNx0dSFFAARdHPCqTYgQOJSmqySs6ZBkEZsgAdsipyzjlnmqykbmAXVHkG
t857Hwf+RH8nhRAGNZwcwqeUEIaYyhGmcZTpHGMGx5nJCWZxknF+1pT9hdPM
5gxzOMtczjGP88znAhOMaNEu4BILucwirrCYqyzhGku5zheWacP+yk1+4xa/
c5vl3GEFdxnju/bsSu6ziges5iFreMRaHrOOJ4x8COGU9f4ZG3jORsbYxAs2
85ItvOIrW3Vtt/GG7bxlB+/Yyb/s4j9Gec83duvB7uEjf/CJvXxmH+P8yQR/
8YX9fOV/aghKsQ==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVzFVOA0AYhdEp7m1xT9gSr7i7u7vb5mALSHF3OTx8OffPJFPTOlQ7GAkh
TOksFkJdfginrOc5G3jBRibYxEs284otvOYZW3Vjt/GW7bxjB+/ZyQd28ZHd
fOI5e/Rs9/KFfXxlP984wHcO8oND/OQFh/Vlj/Cbo/zhGH85zhAPYYIRHv+/
K8meZDKnmMJppnKGaZxlOueYwZP/P5VpzzOLC8zmInO4xFwuM48rjLIjGkKM
q+4415jPdRZwg4XcZBG3WMwEt1Vi77CUuyzjHsu5zwoesJKHrOIRq/kHEiFE
iw==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNy1c2HmAUhtHvNwFLDEAnET1qRO8tkl+7NwAuTUPvRKL33hItzAFzwBzs
i3ft51ycpP7B6EAkhDBkiXEhDH8IIYEjTOIokznGFI4zlRNM4yTT+cIpy9DT
/MgZfuIsMznHz5xnFheYzVcuWo7+xVwuMY+/mc8/LOAyv3CFhXzjqhXpNRZz
nSXcYCk3WcYtfuUjQ3wI5Xpbf+MOK7jLSu6xivus5gFr+MSI31p9qOt4xHoe
s4EnbOQpm3jGZj4zxm+LPtetvGAbL9nOv+zgP37nFTs5FRvCD167f/KGUd6y
i3fs5n/28J69fGAf3wEQmT/E
       "],
       VertexColors->None]}, 
     {GrayLevel[0.2], Line3DBox[CompressedData["
1:eJwVzm9EHWAYh+G3KKJTqYhGFFFEEY3RGI0ooogiKlHEOURlNEYRG1FEEUUU
UVQbUZSiiCKK/hFFqUQRRbRd+/C47i8/ntzWWG00LoTQ65aSQ/iSEsIyK7nB
Gu6wnvts4hHbeM5OXrGLd/zGJ/7gKwf5l0NMjIQwyggnmMlpnqSH8EHP6Twu
spArLOE6P3Kbn7nHrzzkqW21PtN1vGQjb9nCR3bwhTG+///bpkcnpIbwnckc
YAZ/MZsjzOU4CzjFYl7azuoyvcBy/mEF11jFLdZylw08YDNvbI91u75glNfs
5gP7+Mx+vvEn4/07zHvbJD2m0zjJLM4wh/PM528WcZWl3OQn/gOArUd8
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwV0WFEH0AAxuFLFOlfShFFKkYRRRRRRBHFVMQiimikIooooogiiiiiiCIW
qYjGUhRRRJEaUZRKFFFEPX04z+/L647Lau2q64wKIfQ56/EhVCSEsMFq7vAn
D9jIYzbzjG38zw7e8Ck5hB79oPv5wiG+c5QhEsIEYznNBM4xlYvM4ApzuMY8
brGQ/1jCfZbziFU85YV7a/WlbuA1m3jPVj7zN9/Yzc/vd9v06ZjEEAYZ4QhT
OM50TjGbs8zlAgt4bbusi/Uqy7jJSv5lDfdYz0P+4glbeGd7rtv1Fbt4y14+
cYCvHOYHxxjtvZN8tI3TMzqJ80zjEjP5hz++/4753GYRd1nKL6ihRwo=
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzltEAEAURdGJKHoRRRSliCKKKKKIIopSRBFFFL2IIooooogiiiiiiCKK
KEpRRBFFFFGUSlSiiNbHWPvnmJvR2lPXHRFCGPC2Y0Mojw9hh1U8ZC1P2cgL
tvCa7bxjFx/5nhhCv37VQ/zkKH85wYi4EKYZzTkmcJHJ/LJd0Wl6nVncYi53
WcADFvOEZTxnJa9Yw1s28IHNfGEbP9jJH/YxJLjbf4M6So8wnuNM4hRTOctM
LjCHy8zng+2aLtKbLOUOK7jPah6znmds4iVb+Wx7ozv0PXv5xAG+c5jfHOMf
Jxnp7hm+2cboeZ3IJaZwlencYDa3mcc9FvKIJfwHXaxGnA==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzmFEHlAYhuFTRNH6UhRRRBFFFFFEEUUUUUSRiihKkYoooogiGlFEEUUU
0ZcoSrERRWxEEcVYRCWV0vXjuO4/j/dkt/c19MaEEIa8aGIIVUkh7LGWx2zg
bzbzgm38yy7esJf3fEwJYVA/6FE+c4IfnGbsjxDmmMAFJnOZ6XyxXdNZepO5
3GEB91nMI5bxFyt5zhq+2f7R9fqaTbxjK/+zk0/s4TsHGBMJYYTxHGeEU0zj
LDP5kzlcYj5X+elWkd7QpdxmBaOs5iHreMpGnrGFl/yy7dBXupu37Oc/DvOR
Y3zlJL84wzh/DqkhzOtEvchUrjCD68zmFvO4y0IesIQnLOc34W9Gbg==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzm1EHlAAhuFTEaW3rQ+KKI1GFLGIIoooohTFKEoRS7GxbEQRRRRRRBFF
FFFEXzRKUUQRRRSxiCJaUqOuH8d1/ziPc7Jbu+u6okIIPc5GQggViSFsspq7
rOchv/KELTxnB6/YzRs+JIfwU9/rXv7jAP9zmDGREMYYz0kmcYbpfLKd11l6
iZ+5ynxusZA7LOEBy3nMKr7YnulafclG/mUz79jOR3bylT8Y/cFdu986Tvfz
I4eYxlFmcoI5nGYe5/iFiyzmCsu4zkr+YQ332cAjNvGUb95r0xf6G6/5nbf8
xQf28ZmDfOMIY/05KiWEcR3RU0zlLDO4wE9cZi7XWMBtFnGPpXwHWfpGyA==

       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzm1EHVAAx+HTC6OXm0psRCWKaMQiitGIRlSiEcWliLWiiCKKKKKIIopY
RBFFlC6NUhRRRBHFpogiKmnR8+F4fh/O/zh50c76X3EhhF5nKyWEqkgIMdZw
lw08ZBNPGOU523nFLt7wIcMb+l4P8InDfOMYE1NDmGQyZ5jBeX7is+2iztUr
LOQ6PzPGUu6wggf8xmN+56vtma7Tl/zBa7bwjm18ZAf/s4cJae7a9eskPcR0
jvIjJ5jDaRZwjsVc4Bf+s13W5XqNldxkNf+wlvts5BGbecpWXvAn/7Kbt+zj
Awf5whEGfx3nB8ZnhjClI3qWWfzNbC4xn6ss4gZLuM0y7vEr3wGDGUYn
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzm9EHVAcx+FzKaI/lxtRjCKKKKKIIhpRRBFFlKKI7ozSaEQRRRRRRDEW
UUQRxU1RiiKKKGJj2SaKS01qel4cz+fF78sp6P7UEo+EEIa9REYI9Vkh7LGJ
R2zlGTt4yR7esJ8/+Zl/mIyF8EU/6lE+c4L/Oc3UzBDmmMFFZvMb8/jPdlUX
6A0Wc5tlTLCSh6zhKT/ygo18tb3WLfoH2/mbXXxgH58Y5xuHmBJ1a/dVp+tx
xjjFXM4ynwss4jJLucIK3tmu62q9xTrusoEHbOYJ23jOTl6xl39tb/WA/sVB
3nOESY7xhZOM+O8M0zjPKJeYw+/8wDUWcpMl3GE591nFY9byHUVlR4Y=
       "],
       VertexColors->None]}, {}, {}}},
   VertexColors->CompressedData["
1:eJzt3H9sVuUVwPEWOzdlWwQZa7WUvl1xKWUdtmNAIzlS+dkOhcFoBVvxVaAb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    "],
   VertexNormals->CompressedData["
1:eJztnXl0j9e6x2MOjpiLFgklxBSCRDX6oC1KUgRFaig1q+mcQyN1qloJFVqR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    "]],
  Axes->True,
  AxesLabel->{None, None, None},
  BaseStyle->{FontWeight -> "Bold", FontSize -> 22},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  Lighting->"Neutral",
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{{1., 9.}, {1., 9.}, {0., 1.}},
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{{}, {}, {{0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.679910690767256*^9, 3.679910736800799*^9}, {
   3.679910773621196*^9, 3.679910853254119*^9}, 3.679910974202569*^9, {
   3.6799110560539503`*^9, 3.679911063661989*^9}, {3.679911098623156*^9, 
   3.67991113373279*^9}, {3.67991117390952*^9, 3.67991119295392*^9}, 
   3.679918855638303*^9, 3.679918920012362*^9, 3.679919022283495*^9, 
   3.679919099343095*^9, 3.679919713147237*^9, {3.6799197872367907`*^9, 
   3.679919813845883*^9}, 3.67991991001476*^9, 3.679920139684929*^9, 
   3.679920295866437*^9, {3.679920336626709*^9, 3.679920367823925*^9}, 
   3.683285574764086*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", " ", 
    RowBox[{"i", "\[LessEqual]", "3"}], ",", " ", 
    RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"function", "[", 
       RowBox[{"[", 
        RowBox[{"5", "+", 
         RowBox[{"i", "*", "9"}]}], "]"}], "]"}], " ", "=", " ", 
      RowBox[{"i", "*", "0.25"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"function", "[", 
       RowBox[{"[", 
        RowBox[{"5", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"9", "-", "i", "-", "1"}], ")"}], "*", "9"}]}], "]"}], 
       "]"}], " ", "=", " ", 
      RowBox[{"i", "*", "0.25"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"function", "[", 
       RowBox[{"[", 
        RowBox[{"1", "+", "i", "+", " ", 
         RowBox[{"4", "*", "9"}]}], "]"}], "]"}], " ", "=", " ", 
      RowBox[{"i", "*", "0.25"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"function", "[", 
       RowBox[{"[", 
        RowBox[{"9", "-", "i", "+", 
         RowBox[{"4", "*", "9"}]}], "]"}], "]"}], " ", "=", " ", 
      RowBox[{"i", "*", "0.25"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6799112128094*^9, 3.6799113662953997`*^9}, {
  3.679918952249576*^9, 3.679918996059576*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot2", " ", "=", " ", 
  RowBox[{"ListPlot3D", "[", 
   RowBox[{
    RowBox[{"ArrayReshape", "[", 
     RowBox[{"function", ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "9"}], "}"}]}], "]"}], ",", 
    RowBox[{"Mesh", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7"}], "}"}]}], ",", 
    RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", "\"\<DarkRainbow\>\""}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", 
       RowBox[{"-", "2.4`"}], ",", "2.`"}], "}"}]}], ",", " ", 
    RowBox[{"Ticks", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontWeight", "\[Rule]", "\"\<Bold\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "22"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.67991068585091*^9, 3.67991069675817*^9}, {
   3.679910734497682*^9, 3.679910736390747*^9}, {3.679910772754528*^9, 
   3.679910852992754*^9}, {3.679910973323255*^9, 3.679910973768661*^9}, {
   3.679911050670306*^9, 3.679911063136189*^9}, {3.679911095776165*^9, 
   3.679911133113168*^9}, {3.6799111718756533`*^9, 3.679911172839974*^9}, {
   3.6799113988873262`*^9, 3.6799114206239023`*^9}, 3.679918932336606*^9, {
   3.6799198872828283`*^9, 3.6799198876398573`*^9}, {3.679920087731613*^9, 
   3.679920089224639*^9}, 3.6799202888682413`*^9, 3.679920357912469*^9}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJzVvXuYbVdZp7sqlaIWtzArKcgmFLB2Ea4CR4T2utuaNIiGo6i0j5dzEDmg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   "], {{
     {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
       GrayLevel[1], 3], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxMnXO4ZEfXxRuXfbv7nHtj27Y5sTXBTDBJJjYntp2JbScT27Zt23byrV/W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          "]], 
         Polygon3DBox[CompressedData["
1:eJxNnHe4U8Xzxm9uchOSm5PkHEHsimIvKCg2rFgQC2CvWLGBgr1XLIiK2MAC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          "]], Polygon3DBox[CompressedData["
1:eJwV0ElIVWEYBuDPe7XSrkMZCYGVEAgWlpYQ7iKKiKBSaBeUiRBRGg5F1CLa
SKtmF4GUcS3bFwQFUZbarGbXBlwJLSwLwUUg1XMXh8N5zvt+/1DR1NpwIhER
VZ48z8TyiObiiG+FEefyI5Ysi/jAJosi9rF8oYMlEfWsRq6PDSyOeM7S7CrL
lR0qiKjTfc8yvvfKJXQPyPWyK3JJ/lSuWu4jO8K+ynVZN4e9YwMyFaw7GVGr
28MuyyX4I91KuTH2xXeDXJk1jsltZpvkbrM++3vM3rC7cmvYGfPWsbfsHlvL
zrP1rJu16GZYo72UWSPJgp1kqxZFXJQbZZ9197MS6zazSXZDroiXLo3YpTvC
Tvv+nYr4k+Pxf4H/Y226peZd0B2Ua2czchm5jNwL1sF+sCk2xZrYIe9R3Sr7
m9WdN++vXCtLmXeWjcvVyt1n393BMHuWvWu5HexhbsR2dlTusNwYqzFvnrWx
JjbOtrIFdkn3ju4KVumuCthKuaRcB6u2bi8rZ7msk9WxNCtmCdae7bIeNsxO
mffL2eacbS575+y6dyFPub9t1mxkdaxfd9A5pnSHWJfMrO6M7oz/r1ialcsd
t78yudesn61m7aycjZg5wXayJ+5gN3sp18l+mjdt3rR5n9g17xTPs5d6vT1s
C0tnu/aS0d3ANrJb7CZ7wP4DUWB28w==
          "]]}],
       Lighting->"Neutral"]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt09dOFWEUBtBNt/euwAHsvReqz+CFNK98AE0Ewd57o9t7V+AAxhhjjNfS
fAppvoOJ6yRerHwz801Ocvb+p+Dg4X2H0iLiL+mkroupo4sR8jyspJmBmRH9
Mt3LJdTTzSj5GREZsyKqZAsDqfvMiFKOkkxd68dkIiuimlYGycz2jq5MNtDD
OAU5ETW0kdQPyaxJEeU00ssEhZP9rr5WtjNM9pSICo7RR2J2xB9ZNDXiAB38
ImdaxF6Oc4KTnOI0ZzjLOYpnRJyXF7jIJS5zhauU6K/J69zgJre4zR1K9U2y
mRZaaaOdMl2HvMs97vOAhzyiXP9YPuEpz3jOC15SoX8lX/OGt7zjPR9S/0//
UXbSRTdJeuilj2Op3yGbYXNpp5ZCKs1uwux6aaScLIbMuY08fY0sYNw+emig
jExG7GbQ7lqpJsGY/SZTe6dLXyozGHAeWqginzrdqDPTTT0lpNPvfDVTrK+U
eYw4h13UUUxaiv6nM9vEfnL57Vx3coQ97GYXO9nBdraxlR/msUVuZhMb2cB6
1vFdv1auYTWrWMkKlvNNXyQLKSBBfuq7Ipev+mVyKUtYzCIW8kW3QM5nHnOZ
g3GHvxWf9T7JsN6YjtuwrrCasIr45IHxh3GH0YZxhtFFxv/v/R/dfW/5
       "],
       VertexColors->None]}, 
     {GrayLevel[0.2], Line3DBox[CompressedData["
1:eJwVz0N2RVEUBNCbCUQzyJTSim3b9sCiH9u2be80au16td5p3IScysSKqBBC
o0zEhJAUF0KEyZxkCqeYymmmcYbpnGUG51gTHcI8M30vMIuLzOYSc7jMXK4w
j6scjg/hRtb0fNs6C7jBQm6yiFss5jZLuMMRd7eyq5fa9ljGfZbzgBU8ZCWP
OOr/OznWq2wnrObp/xt4xlqes44XrOclx9zdy5XeYLtmI2/YxFs2844tvGcr
Hzju7kEe9TbbE9v5zA6+sJOv7OIbu/nOyP+dfOg9tk/28ot9/GY/fzjAXw4y
xIYwxCj+ARn8WtQ=
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVzlVWVmEYBeCPToH/B1FBukFKlBoGQ2AAcMkY6O7uEiVUYgjUPfOgLnm4
2OvZZ6/zrnNKunu7emJCCH0SlxVCfySEWA4wnoNM4BATOcwkjjCZo0zhQzSE
MT1VH2caJ5jOSX7gFDM4zUzOMItbGSFEOOs5yjlmc545XOBHLjKXS/zEa998
lM/6su0LV5jHVeZzjV+5zgLeeP9JCvUNWxE3Wfz+HyzhNku5wzLuspy37p6l
Qt+zVXKfVTxgNQ9Zw1+s5RHreOfuRb7pv231/MMGHrORJ2ziKZt5xu+8d/cq
Lfpf2w/+40/+ZyvP2cYLtvOSHbxiJ98At2c6YQ==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVz1dSVUEUBdBmAhY4A8dBlJyVR87wyCLvET4YHDnnnHMGRR2A6Afrfuxa
+56qc7v7UzwZS6SEEMYlIzWEibQQ0jnJTE4xi9PM5gxzOMvPnGMuzz+GMK/n
6QvM5yILuMRCLrOIKyzmKkt4YXdNL9XXWcYNlnOTFdxiJbf5hTv8yuMPIVRx
13eMe6zmPmt4wFoesi7ac9ZfqdePzBqif7CRJ2ziKZt5xpbobWyNzrD3Jm3R
nc3aeckOXrGT14zzhl28ZXd0L3v/pEe/M+vlPfv4wH4+coBP/MZnDkZvsfdf
vusvZkP8wQR/MslXDvMXR/ibo/zDMb4DXxJRMg==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVzFVSHjAAhdHgUuDH3WFFLIEFlBfc3d2luLXAkoC2G8DdDw93zpeZJBW1
dTU/o0IITdaQHsJFRgj1vGQjr9jEazbzhi28ZSvv2MbTzBDudbt+YAcf2ckn
dvGZ3XxhD1/ZyzNv33Sffmc/PzjATw4yuDPEKA4zmiM8Z4yN6liOMY7jjOcE
EzjJRE59/xEJYZpJzjNM5ix/cI4pnGcqF5jGRf5lxJZ0OpeZwRVmcpVZXGM2
fzGH6/zHXNvQedxkPrdYwG0WcodF3GUx9/ifJbavS3nAMh6ynL9ZwT+s5BGr
eMxqnvALhhZDOQ==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNx0dSFFAARdHPCqTYgQOJSmqySs6ZBkEZsgAdsipyzjlnmqykbmAXVHkG
t857Hwf+RH8nhRAGNZwcwqeUEIaYyhGmcZTpHGMGx5nJCWZxknF+1pT9hdPM
5gxzOMtczjGP88znAhOMaNEu4BILucwirrCYqyzhGku5zheWacP+yk1+4xa/
c5vl3GEFdxnju/bsSu6ziges5iFreMRaHrOOJ4x8COGU9f4ZG3jORsbYxAs2
85ItvOIrW3Vtt/GG7bxlB+/Yyb/s4j9Gec83duvB7uEjf/CJvXxmH+P8yQR/
8YX9fOV/aghKsQ==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVzFVOA0AYhdEp7m1xT9gSr7i7u7vb5mALSHF3OTx8OffPJFPTOlQ7GAkh
TOksFkJdfginrOc5G3jBRibYxEs284otvOYZW3Vjt/GW7bxjB+/ZyQd28ZHd
fOI5e/Rs9/KFfXxlP984wHcO8oND/OQFh/Vlj/Cbo/zhGH85zhAPYYIRHv+/
K8meZDKnmMJppnKGaZxlOueYwZP/P5VpzzOLC8zmInO4xFwuM48rjLIjGkKM
q+4415jPdRZwg4XcZBG3WMwEt1Vi77CUuyzjHsu5zwoesJKHrOIRq/kHEiFE
iw==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNy1c2HmAUhtHvNwFLDEAnET1qRO8tkl+7NwAuTUPvRKL33hItzAFzwBzs
i3ft51ycpP7B6EAkhDBkiXEhDH8IIYEjTOIokznGFI4zlRNM4yTT+cIpy9DT
/MgZfuIsMznHz5xnFheYzVcuWo7+xVwuMY+/mc8/LOAyv3CFhXzjqhXpNRZz
nSXcYCk3WcYtfuUjQ3wI5Xpbf+MOK7jLSu6xivus5gFr+MSI31p9qOt4xHoe
s4EnbOQpm3jGZj4zxm+LPtetvGAbL9nOv+zgP37nFTs5FRvCD167f/KGUd6y
i3fs5n/28J69fGAf3wEQmT/E
       "],
       VertexColors->None]}, 
     {GrayLevel[0.2], Line3DBox[CompressedData["
1:eJwVzm9EHWAYh+G3KKJTqYhGFFFEEY3RGI0ooogiKlHEOURlNEYRG1FEEUUU
UVQbUZSiiCKK/hFFqUQRRbRd+/C47i8/ntzWWG00LoTQ65aSQ/iSEsIyK7nB
Gu6wnvts4hHbeM5OXrGLd/zGJ/7gKwf5l0NMjIQwyggnmMlpnqSH8EHP6Twu
spArLOE6P3Kbn7nHrzzkqW21PtN1vGQjb9nCR3bwhTG+///bpkcnpIbwnckc
YAZ/MZsjzOU4CzjFYl7azuoyvcBy/mEF11jFLdZylw08YDNvbI91u75glNfs
5gP7+Mx+vvEn4/07zHvbJD2m0zjJLM4wh/PM528WcZWl3OQn/gOArUd8
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwV0WFEH0AAxuFLFOlfShFFKkYRRRRRRBHFVMQiimikIooooogiiiiiiCIW
qYjGUhRRRJEaUZRKFFFEPX04z+/L647Lau2q64wKIfQ56/EhVCSEsMFq7vAn
D9jIYzbzjG38zw7e8Ck5hB79oPv5wiG+c5QhEsIEYznNBM4xlYvM4ApzuMY8
brGQ/1jCfZbziFU85YV7a/WlbuA1m3jPVj7zN9/Yzc/vd9v06ZjEEAYZ4QhT
OM50TjGbs8zlAgt4bbusi/Uqy7jJSv5lDfdYz0P+4glbeGd7rtv1Fbt4y14+
cYCvHOYHxxjtvZN8tI3TMzqJ80zjEjP5hz++/4753GYRd1nKL6ihRwo=
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzltEAEAURdGJKHoRRRSliCKKKKKIIopSRBFFFL2IIooooogiiiiiiCKK
KEpRRBFFFFGUSlSiiNbHWPvnmJvR2lPXHRFCGPC2Y0Mojw9hh1U8ZC1P2cgL
tvCa7bxjFx/5nhhCv37VQ/zkKH85wYi4EKYZzTkmcJHJ/LJd0Wl6nVncYi53
WcADFvOEZTxnJa9Yw1s28IHNfGEbP9jJH/YxJLjbf4M6So8wnuNM4hRTOctM
LjCHy8zng+2aLtKbLOUOK7jPah6znmds4iVb+Wx7ozv0PXv5xAG+c5jfHOMf
Jxnp7hm+2cboeZ3IJaZwlencYDa3mcc9FvKIJfwHXaxGnA==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzmFEHlAYhuFTRNH6UhRRRBFFFFFEEUUUUUSRiihKkYoooogiGlFEEUUU
0ZcoSrERRWxEEcVYRCWV0vXjuO4/j/dkt/c19MaEEIa8aGIIVUkh7LGWx2zg
bzbzgm38yy7esJf3fEwJYVA/6FE+c4IfnGbsjxDmmMAFJnOZ6XyxXdNZepO5
3GEB91nMI5bxFyt5zhq+2f7R9fqaTbxjK/+zk0/s4TsHGBMJYYTxHGeEU0zj
LDP5kzlcYj5X+elWkd7QpdxmBaOs5iHreMpGnrGFl/yy7dBXupu37Oc/DvOR
Y3zlJL84wzh/DqkhzOtEvchUrjCD68zmFvO4y0IesIQnLOc34W9Gbg==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzm1EHlAAhuFTEaW3rQ+KKI1GFLGIIoooohTFKEoRS7GxbEQRRRRRRBFF
FFFEXzRKUUQRRRSxiCJaUqOuH8d1/ziPc7Jbu+u6okIIPc5GQggViSFsspq7
rOchv/KELTxnB6/YzRs+JIfwU9/rXv7jAP9zmDGREMYYz0kmcYbpfLKd11l6
iZ+5ynxusZA7LOEBy3nMKr7YnulafclG/mUz79jOR3bylT8Y/cFdu986Tvfz
I4eYxlFmcoI5nGYe5/iFiyzmCsu4zkr+YQ332cAjNvGUb95r0xf6G6/5nbf8
xQf28ZmDfOMIY/05KiWEcR3RU0zlLDO4wE9cZi7XWMBtFnGPpXwHWfpGyA==

       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzm1EHVAAx+HTC6OXm0psRCWKaMQiitGIRlSiEcWliLWiiCKKKKKIIopY
RBFFlC6NUhRRRBHFpogiKmnR8+F4fh/O/zh50c76X3EhhF5nKyWEqkgIMdZw
lw08ZBNPGOU523nFLt7wIcMb+l4P8InDfOMYE1NDmGQyZ5jBeX7is+2iztUr
LOQ6PzPGUu6wggf8xmN+56vtma7Tl/zBa7bwjm18ZAf/s4cJae7a9eskPcR0
jvIjJ5jDaRZwjsVc4Bf+s13W5XqNldxkNf+wlvts5BGbecpWXvAn/7Kbt+zj
Awf5whEGfx3nB8ZnhjClI3qWWfzNbC4xn6ss4gZLuM0y7vEr3wGDGUYn
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzm9EHVAcx+FzKaI/lxtRjCKKKKKIIhpRRBFFlKKI7ozSaEQRRRRRRDEW
UUQRxU1RiiKKKGJj2SaKS01qel4cz+fF78sp6P7UEo+EEIa9REYI9Vkh7LGJ
R2zlGTt4yR7esJ8/+Zl/mIyF8EU/6lE+c4L/Oc3UzBDmmMFFZvMb8/jPdlUX
6A0Wc5tlTLCSh6zhKT/ygo18tb3WLfoH2/mbXXxgH58Y5xuHmBJ1a/dVp+tx
xjjFXM4ynwss4jJLucIK3tmu62q9xTrusoEHbOYJ23jOTl6xl39tb/WA/sVB
3nOESY7xhZOM+O8M0zjPKJeYw+/8wDUWcpMl3GE591nFY9byHUVlR4Y=
       "],
       VertexColors->None]}, {}, {}}},
   VertexColors->CompressedData["
1:eJztfXl4ztfztoTa1VI0sTVUFFEiYl/GvlPUvtXSEkrsaWptS9VXFbVGi6JB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    "],
   VertexNormals->CompressedData["
1:eJzsvXVw1ckT9os7i7vbAsHdaXzRxR2Ce9AQARaXBJfFsngguDtBBpfgTvAk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    "]],
  Axes->True,
  AxesLabel->{None, None, None},
  BaseStyle->{FontWeight -> "Bold", FontSize -> 22},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  Lighting->"Neutral",
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{All, All, All},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  Ticks->{{}, {}, {{0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{{3.6799113386782618`*^9, 3.679911368650599*^9}, {
   3.679911401832555*^9, 3.679911421105421*^9}, 3.679918700619034*^9, {
   3.679919001595727*^9, 3.679919022507578*^9}, 3.679919099469956*^9, 
   3.679919713371183*^9, {3.679919787356586*^9, 3.679919814062934*^9}, {
   3.679919891201268*^9, 3.6799199102349997`*^9}, 3.679920139799716*^9, 
   3.6799202960717697`*^9, 3.6799203680460453`*^9, 
   3.683285574876318*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"shapef", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], ",", " ", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "y"}], ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], " ", "y"}], ",", " ", 
    RowBox[{"x", " ", "y"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.679912429916535*^9, 3.679912459521446*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}]}], ",", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "y"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], " ", "y"}], ",", 
   RowBox[{"x", " ", "y"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.679912464310605*^9, 3.679919022653576*^9, 3.67991909960555*^9, 
   3.679919713506154*^9, {3.679919787493966*^9, 3.679919814192809*^9}, 
   3.679919910370838*^9, 3.679920139932974*^9, 3.6799202961999617`*^9, 
   3.679920368179587*^9, 3.683285575018346*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gradients", " ", "=", " ", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Grad", "[", 
      RowBox[{"#", ",", " ", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "&"}], ",", " ", "shapef"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6799124928745813`*^9, 3.679912545096326*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "y"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", "y"}], ",", 
     RowBox[{"-", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "y"}], ",", 
     RowBox[{"1", "-", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "x"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.679912509241637*^9, 3.67991254581772*^9, 3.679919022675202*^9, 
   3.6799190996284027`*^9, 3.679919713524312*^9, {3.679919787513845*^9, 
   3.6799198142108583`*^9}, 3.679919910389812*^9, 3.67992013995088*^9, 
   3.679920296213257*^9, 3.679920368207176*^9, 3.68328557504392*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"localmat", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"gradients", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", ".", " ", 
        RowBox[{"gradients", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6799125674513187`*^9, 3.679912662736939*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sysmat", " ", "=", " ", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "*", "9"}], ",", 
       RowBox[{"9", "*", "9"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.679918255811234*^9, 3.679918278063829*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"indices", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xpos", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ypos", "-", "1"}], ")"}], "*", "9"}]}], ",", " ", 
        RowBox[{"xpos", "+", "1", " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ypos", "-", "1"}], ")"}], "*", "9"}]}], ",", " ", 
        RowBox[{"xpos", "+", 
         RowBox[{"ypos", "*", "9"}]}], ",", " ", 
        RowBox[{"xpos", "+", "1", "+", 
         RowBox[{"ypos", "*", "9"}]}]}], "}"}]}], ";", " ", 
     RowBox[{
      RowBox[{"sysmat", "[", 
       RowBox[{"[", 
        RowBox[{"indices", ",", "indices"}], "]"}], "]"}], " ", "+=", " ", 
      "localmat"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"xpos", ",", "1", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ypos", ",", "1", ",", "8"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6799181107829523`*^9, 3.679918227074958*^9}, {
  3.679918292836443*^9, 3.6799183080295897`*^9}, {3.679918342638727*^9, 
  3.679918351218482*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"constrainedindices", " ", "=", " ", 
   RowBox[{"Sort", "[", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"i", "+", 
           RowBox[{"4", "*", "9"}]}], ",", 
          RowBox[{"i", "+", 
           RowBox[{"8", "*", "9"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], "*", "9"}]}], ",", " ", 
          RowBox[{"5", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], "*", "9"}]}], ",", " ", 
          RowBox[{"9", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "1"}], ")"}], "*", "9"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.679918473165318*^9, 3.679918569467865*^9}, {
  3.6799186044110403`*^9, 3.679918627378347*^9}, {3.6799186784377527`*^9, 
  3.679918684292439*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"unconstrainedindices", " ", "=", " ", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Range", "[", "81", "]"}], ",", "constrainedindices"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.679919259958818*^9, 3.679919296417687*^9}, {
   3.679919709993767*^9, 3.679919710064301*^9}, 3.679919770489645*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solution", " ", "=", " ", 
   RowBox[{"LinearSolve", "[", 
    RowBox[{
     RowBox[{"sysmat", "[", 
      RowBox[{"[", 
       RowBox[{"unconstrainedindices", ",", "unconstrainedindices"}], "]"}], 
      "]"}], ",", " ", 
     RowBox[{"-", " ", 
      RowBox[{
       RowBox[{"sysmat", "[", 
        RowBox[{"[", 
         RowBox[{"unconstrainedindices", ",", "constrainedindices"}], "]"}], 
        "]"}], " ", ".", " ", 
       RowBox[{"function", "[", 
        RowBox[{"[", "constrainedindices", "]"}], "]"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6799193824595013`*^9, 3.679919439738347*^9}, {
  3.6799197238912067`*^9, 3.6799197347941847`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"function", "[", 
    RowBox[{"[", "unconstrainedindices", "]"}], "]"}], " ", "=", " ", 
   "solution"}], ";"}]], "Input",
 CellChangeTimes->{{3.679919740049752*^9, 3.67991974825508*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"plot3", " ", "=", " ", 
  RowBox[{"ListPlot3D", "[", 
   RowBox[{
    RowBox[{"ArrayReshape", "[", 
     RowBox[{"function", ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "9"}], "}"}]}], "]"}], ",", 
    RowBox[{"Mesh", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7"}], "}"}]}], ",", 
    RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", "\"\<DarkRainbow\>\""}], ",", " ", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"ViewPoint", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", 
       RowBox[{"-", "2.4`"}], ",", "2.`"}], "}"}]}], ",", " ", 
    RowBox[{"Ticks", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontWeight", "\[Rule]", "\"\<Bold\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "22"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.67991068585091*^9, 3.67991069675817*^9}, {
   3.679910734497682*^9, 3.679910736390747*^9}, {3.679910772754528*^9, 
   3.679910852992754*^9}, {3.679910973323255*^9, 3.679910973768661*^9}, {
   3.679911050670306*^9, 3.679911063136189*^9}, {3.679911095776165*^9, 
   3.679911133113168*^9}, {3.6799111718756533`*^9, 3.679911172839974*^9}, {
   3.6799113988873262`*^9, 3.6799114206239023`*^9}, 3.679918932336606*^9, 
   3.679919907593553*^9, {3.679920094080792*^9, 3.6799200957391443`*^9}, {
   3.6799202645151777`*^9, 3.679920276249383*^9}, 3.6799203634564247`*^9}],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJx1nQm4XVV5v8/lcskRAc+Fo1zhAOfGgIqK1qlaqWc7F4rWKmVwVtCqBWkt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   "], {{
     {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
       GrayLevel[1], 3], 
      StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJxMnXO4ZEfXxRuXfbv7nHtj27Y5sTXBTDBJJjYntp2JbScT27Zt23byrV/W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          "]], 
         Polygon3DBox[CompressedData["
1:eJxNnHe4U8Xzxm9uchOSm5PkHEHsimIvKCg2rFgQC2CvWLGBgr1XLIiK2MAC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          "]], Polygon3DBox[CompressedData["
1:eJwV0ElIVWEYBuDPe7XSrkMZCYGVEAgWlpYQ7iKKiKBSaBeUiRBRGg5F1CLa
SKtmF4GUcS3bFwQFUZbarGbXBlwJLSwLwUUg1XMXh8N5zvt+/1DR1NpwIhER
VZ48z8TyiObiiG+FEefyI5Ysi/jAJosi9rF8oYMlEfWsRq6PDSyOeM7S7CrL
lR0qiKjTfc8yvvfKJXQPyPWyK3JJ/lSuWu4jO8K+ynVZN4e9YwMyFaw7GVGr
28MuyyX4I91KuTH2xXeDXJk1jsltZpvkbrM++3vM3rC7cmvYGfPWsbfsHlvL
zrP1rJu16GZYo72UWSPJgp1kqxZFXJQbZZ9197MS6zazSXZDroiXLo3YpTvC
Tvv+nYr4k+Pxf4H/Y226peZd0B2Ua2czchm5jNwL1sF+sCk2xZrYIe9R3Sr7
m9WdN++vXCtLmXeWjcvVyt1n393BMHuWvWu5HexhbsR2dlTusNwYqzFvnrWx
JjbOtrIFdkn3ju4KVumuCthKuaRcB6u2bi8rZ7msk9WxNCtmCdae7bIeNsxO
mffL2eacbS575+y6dyFPub9t1mxkdaxfd9A5pnSHWJfMrO6M7oz/r1ialcsd
t78yudesn61m7aycjZg5wXayJ+5gN3sp18l+mjdt3rR5n9g17xTPs5d6vT1s
C0tnu/aS0d3ANrJb7CZ7wP4DUWB28w==
          "]]}],
       Lighting->"Neutral"]}, {}, {}, {}, {}}, {
     {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt09dOFWEUBtBNt/euwAHsvReqz+CFNK98AE0Ewd57o9t7V+AAxhhjjNfS
fAppvoOJ6yRerHwz801Ocvb+p+Dg4X2H0iLiL+mkroupo4sR8jyspJmBmRH9
Mt3LJdTTzSj5GREZsyKqZAsDqfvMiFKOkkxd68dkIiuimlYGycz2jq5MNtDD
OAU5ETW0kdQPyaxJEeU00ssEhZP9rr5WtjNM9pSICo7RR2J2xB9ZNDXiAB38
ImdaxF6Oc4KTnOI0ZzjLOYpnRJyXF7jIJS5zhauU6K/J69zgJre4zR1K9U2y
mRZaaaOdMl2HvMs97vOAhzyiXP9YPuEpz3jOC15SoX8lX/OGt7zjPR9S/0//
UXbSRTdJeuilj2Op3yGbYXNpp5ZCKs1uwux6aaScLIbMuY08fY0sYNw+emig
jExG7GbQ7lqpJsGY/SZTe6dLXyozGHAeWqginzrdqDPTTT0lpNPvfDVTrK+U
eYw4h13UUUxaiv6nM9vEfnL57Vx3coQ97GYXO9nBdraxlR/msUVuZhMb2cB6
1vFdv1auYTWrWMkKlvNNXyQLKSBBfuq7Ipev+mVyKUtYzCIW8kW3QM5nHnOZ
g3GHvxWf9T7JsN6YjtuwrrCasIr45IHxh3GH0YZxhtFFxv/v/R/dfW/5
       "],
       VertexColors->None]}, 
     {GrayLevel[0.2], Line3DBox[CompressedData["
1:eJwVz0N2RVEUBNCbCUQzyJTSim3b9sCiH9u2be80au16td5p3IScysSKqBBC
o0zEhJAUF0KEyZxkCqeYymmmcYbpnGUG51gTHcI8M30vMIuLzOYSc7jMXK4w
j6scjg/hRtb0fNs6C7jBQm6yiFss5jZLuMMRd7eyq5fa9ljGfZbzgBU8ZCWP
OOr/OznWq2wnrObp/xt4xlqes44XrOclx9zdy5XeYLtmI2/YxFs2844tvGcr
Hzju7kEe9TbbE9v5zA6+sJOv7OIbu/nOyP+dfOg9tk/28ot9/GY/fzjAXw4y
xIYwxCj+ARn8WtQ=
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVzlVWVmEYBeCPToH/B1FBukFKlBoGQ2AAcMkY6O7uEiVUYgjUPfOgLnm4
2OvZZ6/zrnNKunu7emJCCH0SlxVCfySEWA4wnoNM4BATOcwkjjCZo0zhQzSE
MT1VH2caJ5jOSX7gFDM4zUzOMItbGSFEOOs5yjlmc545XOBHLjKXS/zEa998
lM/6su0LV5jHVeZzjV+5zgLeeP9JCvUNWxE3Wfz+HyzhNku5wzLuspy37p6l
Qt+zVXKfVTxgNQ9Zw1+s5RHreOfuRb7pv231/MMGHrORJ2ziKZt5xu+8d/cq
Lfpf2w/+40/+ZyvP2cYLtvOSHbxiJ98At2c6YQ==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVz1dSVUEUBdBmAhY4A8dBlJyVR87wyCLvET4YHDnnnHMGRR2A6Afrfuxa
+56qc7v7UzwZS6SEEMYlIzWEibQQ0jnJTE4xi9PM5gxzOMvPnGMuzz+GMK/n
6QvM5yILuMRCLrOIKyzmKkt4YXdNL9XXWcYNlnOTFdxiJbf5hTv8yuMPIVRx
13eMe6zmPmt4wFoesi7ac9ZfqdePzBqif7CRJ2ziKZt5xpbobWyNzrD3Jm3R
nc3aeckOXrGT14zzhl28ZXd0L3v/pEe/M+vlPfv4wH4+coBP/MZnDkZvsfdf
vusvZkP8wQR/MslXDvMXR/ibo/zDMb4DXxJRMg==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVzFVSHjAAhdHgUuDH3WFFLIEFlBfc3d2luLXAkoC2G8DdDw93zpeZJBW1
dTU/o0IITdaQHsJFRgj1vGQjr9jEazbzhi28ZSvv2MbTzBDudbt+YAcf2ckn
dvGZ3XxhD1/ZyzNv33Sffmc/PzjATw4yuDPEKA4zmiM8Z4yN6liOMY7jjOcE
EzjJRE59/xEJYZpJzjNM5ix/cI4pnGcqF5jGRf5lxJZ0OpeZwRVmcpVZXGM2
fzGH6/zHXNvQedxkPrdYwG0WcodF3GUx9/ifJbavS3nAMh6ynL9ZwT+s5BGr
eMxqnvALhhZDOQ==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNx0dSFFAARdHPCqTYgQOJSmqySs6ZBkEZsgAdsipyzjlnmqykbmAXVHkG
t857Hwf+RH8nhRAGNZwcwqeUEIaYyhGmcZTpHGMGx5nJCWZxknF+1pT9hdPM
5gxzOMtczjGP88znAhOMaNEu4BILucwirrCYqyzhGku5zheWacP+yk1+4xa/
c5vl3GEFdxnju/bsSu6ziges5iFreMRaHrOOJ4x8COGU9f4ZG3jORsbYxAs2
85ItvOIrW3Vtt/GG7bxlB+/Yyb/s4j9Gec83duvB7uEjf/CJvXxmH+P8yQR/
8YX9fOV/aghKsQ==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwVzFVOA0AYhdEp7m1xT9gSr7i7u7vb5mALSHF3OTx8OffPJFPTOlQ7GAkh
TOksFkJdfginrOc5G3jBRibYxEs284otvOYZW3Vjt/GW7bxjB+/ZyQd28ZHd
fOI5e/Rs9/KFfXxlP984wHcO8oND/OQFh/Vlj/Cbo/zhGH85zhAPYYIRHv+/
K8meZDKnmMJppnKGaZxlOueYwZP/P5VpzzOLC8zmInO4xFwuM48rjLIjGkKM
q+4415jPdRZwg4XcZBG3WMwEt1Vi77CUuyzjHsu5zwoesJKHrOIRq/kHEiFE
iw==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNy1c2HmAUhtHvNwFLDEAnET1qRO8tkl+7NwAuTUPvRKL33hItzAFzwBzs
i3ft51ycpP7B6EAkhDBkiXEhDH8IIYEjTOIokznGFI4zlRNM4yTT+cIpy9DT
/MgZfuIsMznHz5xnFheYzVcuWo7+xVwuMY+/mc8/LOAyv3CFhXzjqhXpNRZz
nSXcYCk3WcYtfuUjQ3wI5Xpbf+MOK7jLSu6xivus5gFr+MSI31p9qOt4xHoe
s4EnbOQpm3jGZj4zxm+LPtetvGAbL9nOv+zgP37nFTs5FRvCD167f/KGUd6y
i3fs5n/28J69fGAf3wEQmT/E
       "],
       VertexColors->None]}, 
     {GrayLevel[0.2], Line3DBox[CompressedData["
1:eJwVzm9EHWAYh+G3KKJTqYhGFFFEEY3RGI0ooogiKlHEOURlNEYRG1FEEUUU
UVQbUZSiiCKK/hFFqUQRRbRd+/C47i8/ntzWWG00LoTQ65aSQ/iSEsIyK7nB
Gu6wnvts4hHbeM5OXrGLd/zGJ/7gKwf5l0NMjIQwyggnmMlpnqSH8EHP6Twu
spArLOE6P3Kbn7nHrzzkqW21PtN1vGQjb9nCR3bwhTG+///bpkcnpIbwnckc
YAZ/MZsjzOU4CzjFYl7azuoyvcBy/mEF11jFLdZylw08YDNvbI91u75glNfs
5gP7+Mx+vvEn4/07zHvbJD2m0zjJLM4wh/PM528WcZWl3OQn/gOArUd8
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwV0WFEH0AAxuFLFOlfShFFKkYRRRRRRBHFVMQiimikIooooogiiiiiiCIW
qYjGUhRRRJEaUZRKFFFEPX04z+/L647Lau2q64wKIfQ56/EhVCSEsMFq7vAn
D9jIYzbzjG38zw7e8Ck5hB79oPv5wiG+c5QhEsIEYznNBM4xlYvM4ApzuMY8
brGQ/1jCfZbziFU85YV7a/WlbuA1m3jPVj7zN9/Yzc/vd9v06ZjEEAYZ4QhT
OM50TjGbs8zlAgt4bbusi/Uqy7jJSv5lDfdYz0P+4glbeGd7rtv1Fbt4y14+
cYCvHOYHxxjtvZN8tI3TMzqJ80zjEjP5hz++/4753GYRd1nKL6ihRwo=
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzltEAEAURdGJKHoRRRSliCKKKKKIIopSRBFFFL2IIooooogiiiiiiCKK
KEpRRBFFFFGUSlSiiNbHWPvnmJvR2lPXHRFCGPC2Y0Mojw9hh1U8ZC1P2cgL
tvCa7bxjFx/5nhhCv37VQ/zkKH85wYi4EKYZzTkmcJHJ/LJd0Wl6nVncYi53
WcADFvOEZTxnJa9Yw1s28IHNfGEbP9jJH/YxJLjbf4M6So8wnuNM4hRTOctM
LjCHy8zng+2aLtKbLOUOK7jPah6znmds4iVb+Wx7ozv0PXv5xAG+c5jfHOMf
Jxnp7hm+2cboeZ3IJaZwlencYDa3mcc9FvKIJfwHXaxGnA==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzmFEHlAYhuFTRNH6UhRRRBFFFFFEEUUUUUSRiihKkYoooogiGlFEEUUU
0ZcoSrERRWxEEcVYRCWV0vXjuO4/j/dkt/c19MaEEIa8aGIIVUkh7LGWx2zg
bzbzgm38yy7esJf3fEwJYVA/6FE+c4IfnGbsjxDmmMAFJnOZ6XyxXdNZepO5
3GEB91nMI5bxFyt5zhq+2f7R9fqaTbxjK/+zk0/s4TsHGBMJYYTxHGeEU0zj
LDP5kzlcYj5X+elWkd7QpdxmBaOs5iHreMpGnrGFl/yy7dBXupu37Oc/DvOR
Y3zlJL84wzh/DqkhzOtEvchUrjCD68zmFvO4y0IesIQnLOc34W9Gbg==
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzm1EHlAAhuFTEaW3rQ+KKI1GFLGIIoooohTFKEoRS7GxbEQRRRRRRBFF
FFFEXzRKUUQRRRSxiCJaUqOuH8d1/ziPc7Jbu+u6okIIPc5GQggViSFsspq7
rOchv/KELTxnB6/YzRs+JIfwU9/rXv7jAP9zmDGREMYYz0kmcYbpfLKd11l6
iZ+5ynxusZA7LOEBy3nMKr7YnulafclG/mUz79jOR3bylT8Y/cFdu986Tvfz
I4eYxlFmcoI5nGYe5/iFiyzmCsu4zkr+YQ332cAjNvGUb95r0xf6G6/5nbf8
xQf28ZmDfOMIY/05KiWEcR3RU0zlLDO4wE9cZi7XWMBtFnGPpXwHWfpGyA==

       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzm1EHVAAx+HTC6OXm0psRCWKaMQiitGIRlSiEcWliLWiiCKKKKKIIopY
RBFFlC6NUhRRRBHFpogiKmnR8+F4fh/O/zh50c76X3EhhF5nKyWEqkgIMdZw
lw08ZBNPGOU523nFLt7wIcMb+l4P8InDfOMYE1NDmGQyZ5jBeX7is+2iztUr
LOQ6PzPGUu6wggf8xmN+56vtma7Tl/zBa7bwjm18ZAf/s4cJae7a9eskPcR0
jvIjJ5jDaRZwjsVc4Bf+s13W5XqNldxkNf+wlvts5BGbecpWXvAn/7Kbt+zj
Awf5whEGfx3nB8ZnhjClI3qWWfzNbC4xn6ss4gZLuM0y7vEr3wGDGUYn
       "],
       VertexColors->None], Line3DBox[CompressedData["
1:eJwNzm9EHVAcx+FzKaI/lxtRjCKKKKKIIhpRRBFFlKKI7ozSaEQRRRRRRDEW
UUQRxU1RiiKKKGJj2SaKS01qel4cz+fF78sp6P7UEo+EEIa9REYI9Vkh7LGJ
R2zlGTt4yR7esJ8/+Zl/mIyF8EU/6lE+c4L/Oc3UzBDmmMFFZvMb8/jPdlUX
6A0Wc5tlTLCSh6zhKT/ygo18tb3WLfoH2/mbXXxgH58Y5xuHmBJ1a/dVp+tx
xjjFXM4ynwss4jJLucIK3tmu62q9xTrusoEHbOYJ23jOTl6xl39tb/WA/sVB
3nOESY7xhZOM+O8M0zjPKJeYw+/8wDUWcpMl3GE591nFY9byHUVlR4Y=
       "],
       VertexColors->None]}, {}, {}}},
   VertexColors->CompressedData["
1:eJzsvXVwlcnWPQwhQHAIMsFdggf3jUtwBnd3dx8GDR6CuwUNMLg7GZzkRE5I
iJAcJCG4O3z5itXvrbunVmUyd+5b769q/qJIdfXpp3vv1bu3rJ2357BWfewS
JUpklzFRoiRx/9aeOC9HvqE+8vb19nyZL1tleAFL95/72eSfv//z93/+/s/f
//n73/v3UrVrfLo62kcaRzn2S3fFKiUdD+5Y2McmOVK+uj1sko9s8pnqleKq
VR5/X/rsSi+bpPDfdiTLdB95dyr2eZJrVtn5dEx5u542eb+6w9Izbj7SdFfb
ct/i/t43tN3kat1tcr9HmhG9F/vI1hUXx3+4bpX81ypfGtvVJn7OF5qlWuEj
H2aUPPPqhlWijmZPeaCzTc6+HF384DofaTZiTeKnN62y0fNri8cdbeJ1okjK
Dlt9xLNrsvrRt6zSyePuyoIdbLLq17Do77t85FPjkfOifKySddqFiG7tbDK7
kfvv2/f7SIvKET6hvla5PWRrwTVtbDIyQ92tTY/5yPZCrhmDLFZZ1mnW4MCf
bdI95P20N2d85EvGo+0sflZp1ajfobStbNJ0s1fXtd4+0ipxvnXX/a2SrmKj
Tw1b2KTqgG7Vat/wkZ3PFkZ6B1jlVoFitWY0s0kRl4zZHvn5yNfQjwXOBVpl
nmMatzNNbJLl4+X3i4N9pPW1PgNOWK3SMNFzn/euNrG7MNFa4a6P7D7qt/dQ
kFWSPrNkLtPIJi/cSh4Kf+AjiTyrv9p72yqXQg92HtzAJuEtbO4zn/hI2yW7
KuwMtsq0a8u2bq9nk+tOK4YWe+0jXlMzT9oSYpUax8bGRtaxyfHIRk38P/qI
3eBfz627Y5Uvnu1dste2iefOr84TEvlKuw5Pk6wMtcoJjyrj29S0icfwA8nz
JPeVvfU7NFwSZpWx03KcW1zDJr9U6vPgchpfSVLu9wXzw61Sbui3pNer2WRw
oqyXhmTylQ55XfxmRVjlVafIJvZVbdLx6s1NmbL7ym9p12eedtcq+xpdXFqj
sk3qu0+beiqvryT94tBxYqRVBlf0vDO+ok3KtS/XuWcRX+n4aPSG0VFWKVpw
dt5D5fl4Nr9ez0ush61/Cb53j/rebdif9mp/zH4mVvtp9n+P2v8wnFcbdV7s
fJk8ZCbyY+Ttm5K3akQ+mTxr+W8J+R9F9IXp12qlj9mgj3uU/naG/jJ99wc+
fFT4wPDkHfCnCfCnD/DH4NV74NUu4FVO4NtmhW8lFR6WAB4mFFcZfjKcZHio
983gntn/lmr/2TkyvGJyxeRT40x1yLnGk+PQF6Z3HaC/+5T+GhzopHAgbcza
n/aX95Vk3k0KD7hnlW2JXH8rXMYmj8YlCfha21cObiiwv8sDq+QJS1N9XUmb
eCcftKhxC1/pOuFLpVbRVll7zO96+mI2Wb/Sv9HqLr6SsnXghfqPrJJl6fL2
swrbZHzhKkmjB/rK0ZJ7XKs+tor70A4PP+a3Satjm8+XG+8rPVPMDCj11Cqp
XXOOHprHJiUapJg8fZavpL3fqXOB51aZXTAq8b0cNkl+e3hFi4evnDxb9oHT
S6vYJd62uF1Wm9j6Br/KuclX+q5ONTTNa6tMDuuf82Zmm5x+J/sG7fWVDKPv
vUv81iofjhX3qulokxWzdww4cdJXzjQ79cu7d1YZufRFpSNpbTIiS7qCya/6
ygDnpQ6PP1jl2dDDl51T2aTx9rGRra2+ksl+0JK7n6zS33V86w3JbVKoQsTa
LTZfOR9RO1vgF6vcL1jN5mjPx7P59XpGYT1m/Y5Y/3us33xvH/W9bH/YfrL9
Z+e1gZzvJSIPMUR+mLwx+WTyzOSf3S/sHmf6yPSX4T+zcxieMNxmeMVwOAfB
24TiKrM/2XqYfdiD7AO7T9n+M3tgGs7dXp17A2LPMHkLkmP7PRv5isMC9zft
Hlol/NrzGUHFOY71ff7UtnCEr6TO4bS4/BOrNOtctUS5fFy/3mwokHncal9J
v2ejc8ZXVjn3bHbQkp/+qNcGl2Y269Sg+wVfyVitsPeL91Yp/av/L89T/wtP
Mis8cfy2ZEKjR76S5ea+rj5frbI5Yy7npnY2udNmr2ONr77itOxVsTOJgiQk
7NLXz1+ixK/t/TarHSySrXOFj15JgsRx+wD/3e+j5IjdyC1LHS2So8DEy2uS
BYnrsHQ7OryKktX7vj9bmMMiuZ6cWTo3RZDMqHRkksPTKJnScWFVt0IWyXM4
cY/xqYPkVOJOLY5FR0n3ZNndppe2SN7J9Ur2Sxckr68nKtjXFiV1D+4MnFzF
Ivnrzv3cxjFISizb/jFTeJQUvz/SYU8ti3i0soWVqB4k0cdWF262N0qqXR1S
aUhDiyS2PV/tPDRIXqaflen72H+NX6rGs/n1et5gPWz9+nun43vZ/rD9DCX7
z86LnS+TB3avMXlj8snkmeE80xetX57QL/a+mEpwW+v7Z+g7wweGJwyHDV59
VvYzwzdt3xo8TCiuMruU2Z8MP9k7l72P2P3I3oPsvmbywOwHZocw3NN20VPY
Rcy+Yvp1tcpZ7yepLDK80Zbq2+2DxHdp46wP3kbJlusFp1XJapGr31o2X+wQ
JL+7BpTzefYvHMitcKBd7Jt31rIWGTfgwMge6YPkwHHboE2RcfpeO/fWQWKR
S/nKvg4pHiT36zae0f8cx6sdTU/fGtrSItU376k54bcg+Rp2dtvyklGSISBl
r+EdLTKx+4Doqy+CJOWuDxWKP4yUye07fBjRyyLHchda5FTmtmQZU+bqxfWR
8jB8x8JRgy3yJsJWrv+o25K/1uAOHdpESote7/KNGWOR0hs2hh47fFtKp9ke
+zx1pJyKqXt87FSLDO3SeXryd7dl4sFz71PPvSuFhi5tOn6ORfbkyOrcrmKw
eLiWzVblQwQdr+d3wfx6PQWwnklq/T9h/ex7t2N/qmF/vmF/zH4mwn6+wH6y
/dfndRDnNZmcL5MHIz/DlPyw+9TI5wXI5z3IJ5NnhttMX5h+MfuE6S+zqxk+
MDxh+GPw6qvCK+1XNPatxsN+wMOE4uo94q9g/hN2X7DvZf4uc98lV/bkQd9c
g1+19ZXDfftPaRJjlfbbDmVo7MzPkd3X7H1aaWjRs59DfWXgyyBryGerFKrU
cW1wUo6HZ3OtKlsznUUuV0g7fVPSIFn4a4nuud9EibtHSJeo3BYZFeIcPCNl
kNQstPJi7cfcXmJ6t3LAhfV7XS3im2HjjClT48bPCDh+v3eUdHbvtep5G4uE
JkqVKa8lSOwvdXrWPWWU5D2WdKlLD4vEPB/r6Z33tmSyu58//DeOJ172rm5H
xsXhgE+z31P9flv6JnqU0+vtXRle7Mn099MtkvrMyTa/ZQkWt6kf3bbWvCsV
Wi2aUnmRRZz2FHrYqn+wbP+S4s3a+RHyaXzp8ZNWW6TgWo+x704Ei/fEbN2W
BYXLuY3+I894xuHbvG/J1qQKkQcfil5fkDdcZl4ePeT7b3G4PWHgyupdQiTp
uKrlZw0OE9enWfrXOmWRRv2DCkftC5GCbxtvmnIsVNJlOtFzxmWLtG1X+/jM
RHekzqjOqcbahdLxev5kmJ+tx6y/ANZ/Gesvr753B77X7E8q7M887A/bT7b/
5ryi1XmZ872D802K82XyYOTnIuTnIeSHyRuTTybPGp/vQP6ZvjD9YvrI9PcA
0fd0BB8YnjC/RGES72D4pv23BYCHCcVVZg8z/yezz9n9wt7jzM5k7xd2n7L3
FJMT877Lrt537J1YD+/NfHhvFsd7U9stxg5keMjspbV5mrd/MzzuXVyjlkP6
ZbelaOEUWwq4/MuuG6LstDv7qzh9nB+HM5PHffnWLlg2ZRniZfkt4g+4cRW4
ka1WoeCv2+PWeXLvi6fZQ+RJxBXH9l/DpEqKHJWmHY5bZ/DVgQ+mhEimOmMu
Zy8QJh38Mqyyu2iRo+/v3Q+7GyKVduSbeNc1VCasTv5hpm/cezzL966Bte5I
l1SWEltH3JHVPb62Sx4eZ0+WzxZyY+sdmTVsSlTfVSFywvn1sbmxFmnYuvzP
l5KGyt6AosuLnguWu89+b3oyhZ9Yszz8eXfTUGm0v/aBu4WCpZ3djipbi/lJ
dvcLNxYtCZX7ibcv8lh1WyIxPgjjG2I8m9+sZ4haj1m/B9bfHes333sE31sV
31sZ+xOC/cmC/dH7+Rj7yXDbnFdDnNcWnJc538E438k4XyMPSyAPxSAPRn6O
QH6yQn46Qd5CIG/JIG9MPpk8Tybyz/whTL+YPjL9ZfrO8IHhCcMfhlfMb+BH
4mUJxVUWj2PxI+b/ZO93Zn+y/dx99vV8x8O+0q9H86pf4vb/yLa0ryam5+9u
5u9i93UzH58+zhUtcqttzmOdMgTJ0O3eB+9EcDk86nLsa6n2FvEqffLr6Mgg
SV5ht0f9D5HisjbRpVf9LNLml5k9zre6LTk7+aZfNOGP9mE/2DPmneul3rmb
boc5Vl0ZZ6cNurdgy65gObdsSpZrnzgeLts9bP35o3HzOIxvXXlRiDg5O6aL
/h4qaWHvtYG9Vw/23twpdkXqB1kk8fbUOSwj78iwM9uTJ016R5JEN37q8NAi
u98E/ZL9wR1Zn/xlkmXJQ2TzoE2TMtr7ycbptZZ3qB0qduOTV1xZg+Ne6tV7
P5b52U9WrK9l5x0ZKpfn13248FWQXCx1+PjFiX7i6HWh0sdSYbIr873qc5sE
ybjLJ8e12uInC47XGlbylzBZsPHX5TO3W6VElwsVbNf8xOHyhW29fMJksHOe
p78ksv7P+IUYPw/jzfzpMf9uzM/W0xbrz4b1P8D6N6nvTYLvtcf+7MT+bMH+
sP3U9nZd7L85r904r2w4L3O+30/8ON9nON+NkIfWkIfzkIeCkJ/dkJ8VkB8j
b99u/ZC3QZA3I59tlXwyeWby31TpyzDoy2Lo12ilX0wfmf4yfS9J8IHhCfMn
HCN4xfDN4GFz4OEG4GFCcZXlL7H4HYsfMf8Js//Z/cX2n/knmZ3J3t3blV/R
+M2YPcn8eIWUnBucZHaL74xbW6Z6WWRD1tTey6uFyIfdiT2fHQ4Tz0UDb/16
xiJZV83KUP5ciBQLjYlpuDSU2lfNPD3zuUXFvd+Xj98zyvuOeFQ9NvJr8xDp
GTNx1+BvFhnwbF2QQ8VQOSc3Tzdry/HQNUfAjZD2fnLT5eH5TE9CJY33L92D
7gRJjQrfO6ef7SdTAlIeXVM/TMrN7lAmW84gKdOi2LP6h/yk1JhSXnk2h0nH
hmXtu3aLexcObPfLlEg/iczSetP2z2EyLWWaoM2bAyXbzBnpD6fxlyXHxy8v
3jZcdt18uOPBvQBJu+G3zbFV/KVOx/XzDu4PF8ui8xOcCwVIkuOhZfL295e3
ny/8UilVhLxtsabxkLj/s/FsfrYes/6SWH9nrJ99r9mf69if9Ngftp9s/815
pcJ5LcV5mfN1x/n2xPkaefgJ8lAC8mDkZx3k5xvkx8hbPsjbLcgbk08mz0b+
j0L+nSD/2s/8HfrC/BLMb3xF6a8F+sv8wBofTP4GwxOGPwyvmD+W5RUkFFdZ
fJ/Zzyzex+x25m9h+TPsvmP4yeLFzH81v1rrImUHWqTgb2UbZ+p1W/L65Dwy
ql+knCTxkdhl5Rue9IiTt1SzTnxyC5bDV+vMKlMngtqTzB+ocdK8o3fV+zDn
6r2497h34RVXAu/IyrytT10tFkLfv44LfjqwspqfnGnyW/JfD4XKod3tvg5q
eVvqOg/INGaYn3hOH3+qXdYwybNtcKMPk7h9uLtX6tBSVj8Z/Sxl/qQPwuTD
6hVR6f0CJSxR1xppHPylc4HAoFDXcOm1zKvE+s8Bkg74Vhf4dgv4Vqtq4qRX
h/hLMfe+NeZmiZAqc62/H2nhL6OCW/XftslfHC+XetVtcoTsnBGbofYkP3HJ
8tOadKMCpNWK0cd7pLgr/i1ml3Uv6Sd16oWsS9o1UBaUyp574Lq7Uvfq5zEx
7yx0PJtfr6ca1mPwuTbW74f1m+/tiO/tje/dif0Zif35gv0ZT+xnvf95sf/6
vA7jvLQ/xBXna+ThDuRhDeRB43AvyE8jyFt9yFtxyBvzVzB51n4n45cw+pIf
+pIP+tJJ6ZfxPxh9XAJ9fAR91Hh72tg/RN+bEH8Cw5N1BH8YXhl8+771B75d
BL4xPEworjL/Lcv/ZP4Ndo8w/zbzz7D3O7M/GX6aOMJrxBEKIo7A4jXMP2ni
I9UQH0mO+Ih5d7dW727m32P2TIDDq4gXFfxkzvGUjUrvDJVhI3PMyD/gjziZ
D3p6pFFko487/ORik4clfpkXJn63T6e7tehfduNd2GkzYKetmudzOHFWf/kW
ecHRZ3C4lKneZd3YwwHi4FUvdlZLf8nuVWrW2/BwuT9sb8/GV/xlwo3TuVPO
85dKY9a/z9E8QpZv+Vokzx0/KX6g2OozBQJEenk87hocIe2mHh6Zs5afeOxZ
8tLHOVD8e85ccWbSXWm4JNum+kn85MOO940iS8bZBy6n8ixKFylVPKfdGva7
Rbpu7bLlZdm4d0LpcmOr94iUYscefloVZ1dd3XDpk13l23Kt9N4bTw5GSvbr
TYpcbGSRbmp8UYx/h/nLqvndyXqKYP3VsP72WL/+3pX43uTYn6zYnxjsj95P
F+wn2399XgE4L3O+W9X5GnmYBXkYCXkw8tMP8nMR8rMK8jYQ8jYf8sb8Qkye
jfznV/Jv9CWlit89gH69gn4Vgn5pvDX6aPT3grJvmb6zODLDE4Y/DK9YnGsW
wcOE4iqrP2L58yyfjeVjsHgiix8x/yd7vzP7k+Fnm2wzw0+tjcPb67W6u16P
ezd1P7aj28Hw/4njhCFO4Yg4Ra4Phzzq3op77zxsPmaayx3pWLDsg9vLuX9y
7fgK3vuy+cn4gIDF64aFyk8d3uQ+cfeP7+7UeFd+OjcswH6ln+Rx//ByQf8w
sSuVavNrK7cnOyTfZeuY0V+uNsnZekqPcHlmny9fyZscJ483s73cv9hfhqWo
fXRIxwgJvlNpa/+LfhLcaFTdN+0D5E0p59GpPkZI6yPLG54r5ycrM0x5lWd8
oDxc3rfX+T13xbvXk+4nXlikbcjsTU1XWuXJ15a7qpSOlLKOdSYc2mORjJvd
m008GiT39r/Ik3lepGw9v3rJ3v4W8eu/5st2620J67V41fN7keI47MWuHQUs
sqi05+6AN8ESmKVk+uvVoyRp1UUz61zwlRYf9rZPlOmO+Fy7OcdzZZTcW1n1
SMXKvuKuxttjvC/mD8X8GTG/o1qPJ9bTGut/jPWXw/qX4nvv43t/x/cGYH9e
Yn/aYn/YfrL9b4/zuoLzeo7zYvawkYdckIekkAfml1gNeRsDecsJeWPyyeTZ
yP8dFcc0+vIK+mKBvmi8XQD9Yvat0d+q0N9E4T/0V+u78d+yeBnDk2QEf6wK
ryKAVwzfGB4mFFdZXIzF19h7n/lLWX4d88Mw/znzf7L3O7M/GX6yeLeOO3sh
7sz8bPVgh2yDHZIbdgjzT+YZ9/SK03s/Odnv4ZpHRcJl2eOPZy/VDqR+xS/e
Iyadnuovt5q0njipUoSkLDOn3OIUce9e2GPVlT1ZG+/r+Xhf18P7muHMwCHl
PJfH2RkZemepU9MjUvJ1njd5ak+LTE9s2xGeIlgqXb8TVu9NpKTb7vdLIyeL
LFu+2KtgnRDpWnrj2MZto+TLXZdkzut8xcu5+m9DJt+RmSt6pW95PEqCR51P
fS65r3SuvrCU66AwmVN59qUl9eLku1axmB1tfGWz87SCWcZGSCX/rE4TQmzS
zank0J6X+fidmH8G5g/B/Gw9U7H+ilh/eqy/L743vfreZtifR9if8tgftp9s
/8153cR5pcZ5mfOthfMNwPkaeTgOeVgBeTDyUxzy0xXyUwfytgXyVgjyxuST
ybOR/yXKn8/yIrRf9yb0S+c5TIU+snwGll/N/H7MjmX4w/wDDN+6AQ8/KzxM
KK6yemFW78bqNVi+McuXY/keLF7J/O3MX8TeO+y+ZvK2fNbN1K4uftKyQN95
d9eFStEqUQ6h027TePSzkLW9q3r7ib9LzmjHS2FS5OX9kRWdrJIdcZaliLNs
R5ylQclBp4u385dWElin/qNwKbwzJmzpb9w/ubDB9heTQwPkXKkt10663pVb
ZxveDcjsJ5/Uu7sy3sV9HRptrTM9SNxct4WdnRBnN8w9fipV3D4ye6/Gtcdt
UjqHSOkpE1rnaRYl33e2KD1np6/sUTh5GziW1u9oydAVYVJrtkfKBy1tUm6q
19XU3XzlS4uA/JVuRciuQWW2535lkylLSpYqHuIrE2LGLbj+a5z92tK/VkeP
e9LbP/j6NmeLjCmSLPnHdVEytcLI8GVl7otD52xTj/S10PFs/pRYT021HobD
lfC9JfG9iXb9+N4b2J872J9M2B+2n8zvMQ/ndVadlznfDDhfL5xvfchDC8hD
UchDVsjPYsjPPsjPE8ibD+StFORN52PshHwyeWZ5a0ZfLkBfOkNfjH5VgX6l
gn5pfTwKfTT6WxL6Wxb6q/U9GfS9nqqnM/ig8WQB8GQ48Ke/qmvuTfBK80v8
BnwzeNgSeJgeeJhQXGX5BixvgeVHsTi+O8nHYHYpy19i8U0WP2L+T/Y+Yvc7
w8/iJC+I+d90vPsN4t1Tne4/nf3CX+as+Nzz4LEI6dggYN2kpn5SE3bRPGUX
2Y/0aTzzhlUa9F7/1L1mpJRuVKB5m03cP7ngxvFdv24PliZfT+9qWDBKUq+I
tev60Fea4t19E+/u+3h3f81cxaVIpjDJvGlI+cdx76XZV4sWjqjtK56wJyvD
nuwOe3JLrnup7QZHSkf7y5+Szb4nOQ6v6vg6Dn9GAScnK5ysU8Y58Ytbce+e
/rnO57t7X94mWbd53E6LZK3W5PPDb/fk0prrW/bPfyA2r5y/V47l40di/klq
/s1kPWuw/gpYf1es/x2+NyO+dxa+twH25wb2Jxr7w/bzitr/HNh/O5xXfZyX
C86rOs7XDedbH+c7CfIwS8mDHeTnFeTnM+RnBeTtC+StEuSNySeTZ52H9hDy
b/RlF/RlK/TF6NfP0C9X6JfRx2/IH3sOfTR5Yjuhv6ugv6Wh7+2g7zmg7wYf
7IAPz4EPzB9bgOBPcYJXDN+qAA93KDxMKK4y/iXm72XxOGafs3oQlj/P8j9Z
/hKLv+v40Wz485n/k8XTmf3J8JPFx1ncp/5u7/Xt9gTK+p5fHw++dVcurLlV
odN9Hq+ZuO7d9vmnbsu+/QPGeodGyrKA72eDilpkuXr/fsb7t2Tqnyq63Lsj
Sef8VNczKErW5NmVJEdiX5l0aHbR/cPDJSKpZcisxTax21u8WNJFvuLf8V3O
Ut/uyumZbiv7NrwnR3K0dx6XxiKZEh9yuF0vSlYlqXWhQeL7EmvLeubxzxY5
HThw+ooFNhk1/WNskZP3Jdeu0Bbd11ikz858X9oE3JNmiQ9mSjnqgbQctv5+
YKRF3sVGL5r27b7s65KpWOKUD8Xt16YtN7T2k8DnF4MGF3wolX6qvfD82ofy
KPGIbD18/ej4Xpi/qZr/FNYzEuvJifWkx/pXYP2PsP6r+N7j+N7D+N4R2J8w
7M/3PT/2h+0n8z9MIOfVCef7FedbHOdbG/KwDvJwEfJQCPJTRcXdBPJWGPJW
G/LG5NPIsx/kuSjkmeUzrIG+jIO+ZIO+mHjZIBUvM/kJDaGPRaCPzG+g9b0P
9N3gQzjwwQ74wPAkhMTBGV4xfNP1pPOBhwnFVZbHxfiXmB+D5ZeyOD7zlzK7
lOV/Mr8oi7+z+JHObzT+T5Mn6YH31068v1i+JcPPjWP7vx55OVA+X21Y+lL4
XalR4Wze4hFx+l5tW9Mi/YOk48pfTi4dESmFn12xVJlkof7Al5dz2S31CpHM
X8t/fx93f784dbTL/oG+suHZwzLJzoTK1mRtdtTNZJN+zYv2zVSa+y1bHUyd
eunKSLm1PsJt74Z7sueFU9X2JS0S0LxD0uxx76qeA7Z+jOp1Xwpbs8kvEyzS
/um2b1ta3JMP5foPzOL8QDxP5Kiz3TvOfl7W6KbLuvtSYkzHlINDHsi5tk+O
H4yze+7UqTv0StADsSs6McQ2+qFM2DN3k+c+Pzn8ukb6LhmiJThi9c4O6aOl
nF1htxUu/rJoa+WDrxrHyL6lJ8ZZvKLlRTvvYW6H/en4EMyfGPOPx/x2WE9x
rOcs1vMz1v8O69+K9Vvwvd3xvYXwvY2xP9ewP7uxP2w/V2H/N2P/+2D/X5Dz
moTzrYDzzYDzTQV56AB5KAJ5WAH5eQv5qQX5yQ95q6zwlr2PWN4vy+/V8bJ0
0BeWn8DywVj+LeOFMHwUx4EPmYEPBk+8FZ6w/FiGVyzfNRPw8GeFhwnFVcb3
yPjrGN8O44tg9c6sfpPVH5l8aSfkSxdHvjTL/zT5KrORrzIc+Sos/s7iR9r/
WQT+LvZ+Z/Ynw8/gW7O+fsgfLH2nJPo+/EukLKp1cWA2xzj569Z377W7ITK8
1691ms2JksfOE1K8aekrO3f1Kn1CwuTWkwmT/39/UKakXsnrNIk7p/GF8nUs
cFdyJG1c7nLKe7IuZakXbx/HvVu3vpk7xT5KBufM8aRp2D1xdOswOLCeRe6l
DLLzGWuTk+WfbrXuvS9B89ZG7l1ukRojj03K9eieODQ726nLLw9k9cLw1nMe
WOTF4/rrJ1d+IKuax44oXPihrEt8ak+xIX5yuX6P1afmPJST3z/vbXPzoRws
7n+wyQc/Wb150vJP1mgJ+y1N7IwR0XK13aPjQ2b4y6gvy5dULvBIEnfPXehg
lhiJnJ7o3KK0AVKhfvH7zYrGyrmx+x4HDY+RozGb3zecE0DHs/m9yXqeYv0r
sP61WH9lfG9S9b1h2J8j2J9A7A/bT7b/23BeN9V5rcX5DsP5PsH5BkAeekMe
FkMekkN+2kN+nCE/VSFvKyBvlyBvTD6ZPLN42UeVn5AM+uIP/ZoJ/RoN/dqp
8m/XQR+N/maG/paF/jJ9Xwd8WAZ8KAJ8YHhi8OeKwp8ZBK8uEnwzeLgLeJgM
eJhQXGX5/4yXhuXzM/4l9t5necjMX8rqj1i9Ocv/3IX8llHIb/mI/BaWN87i
RzXgH5ur/J/s/T5NxdON/blR4Wcs9Ks14uCzEAffijj4yY0T8kyedFcWbuh1
cXD+e3JyRqkD57750ndubfgn18M/+Qb+yVQx13staHpf3s3xaLvo4ANpnjip
vEvpJxFP7U+O/u2B9C274vuoHg/lQuIVvepv8JNDsBtvK7tx9sfxfeuNipEG
89a3lHPRst3u+J6H3v7S/vvB0yWsj+Ro+c2fCgyNEackjfwqtA+QYp8OnUw3
NFbct3Zxt2sSIxMre9rVPR4g0z3TDrePiZUqb1bNOpYiRsb03tloaPpAOr4N
5j+C+bNg/plYT321nv1YfxDWX8bYvfje3vjec/hee+zPK+xPY+wP20+2/0dx
XgtwXidwXs1wvjNwvptxvqsJ3o6F/JSD/DhCflpD3j5D3kpA3ph/3shzesjz
bsizln9/yD/LB9N5CIWhXxHQx0DoYxPoo9HfxdDfvtBfpu+ax2w88IHhCas7
cCX1BSxP4LnCQ2/gYUJxNYzwzzM+XsYnyfjrGP8S4w9h9e+6HtDUb7J6FpaP
zfIJdT5MKuTDsPg7ix8x/yd7vzP7k+njo+sN3DZ2ipLmLZo6rE1zX1wSdyyx
ob1FXv/eKtGvH22S3q5is2vv78vMmjmmhx2wSNJHziPd3O7L3Qn91x/2fSC9
fh25Zkb+OLlfPSNftm8P4t4NXQ+1dHsopdtNCbc75yfbXcP9vUZFS8crP197
VjNavhV3yzO9o79M+lxhRvVHMZJ1aKO78z9Gyy27pb0Sv/OX/tEt+7vlj5W6
r9ZdmDU6RobuzZu+1/QAmfdi9uo6nrEy8MqjyPklY2R/xu01Rt0NkD0fT13/
VuCxLF5XIZFHTLS8mlB0yIxqgeJj9/LziW2P5fCIGblXbYnD7ch9a5euDqTj
56r5f8P8bD3jsP4sWP9NrH8Lvrc9vvcLvtcX+7Ma+1MC+8P2k+3/Q5xXM5xX
aZzXQXW+x3G+WyAPN5Q8xEB+HCE/byA/QyFvuyFvKyFvTD5ZfoKW/zSQf6Mv
l6EvL6Evh6Ff56FfQdCvDNDHU9DH49DHptBfB+jvaugv0/dQ4IMr8GE98IHh
SVvCx8jwapzCtyXAt1CFh78CDxOKq6yuitUvUP5k4kdl/Gksv5TViTB/KfO3
m/qXCNS/zET9C8vfdlb1OMYvyvJnWPyXxS/WwP+2Rfk/2fsxLeyfZbB/YmD/
vCL6+33pD79iMfgVz8Cv6Id4UEXEg2IQD9rUuFrUjn3RUvuEc/rMXaPFce/b
SelG+cvQHUce2yo+kqadMiwdkCdGqrafGH4mS4D0vrA8oH+9WNnj9mZp9p4x
YrFuWR65JkBaOm+bFnszVpraWoWPdIqRDuN2eAV9CZAaSw6XGNz6sTyreqDQ
dZ9oiXLac+FmnP1U/OOlO09DH8ui5emG550VLQNP7r998XygODXd2bPfjcdS
b4HHsvKDH0rWbQ0c7Y7w8Xr+SMxv1tNMracn1r9XrX8AvtcV31sZ37sC+1MD
+5MW+8P2k+3/C5xXWpzXDJxXSpyvhzrf1pCHrJCHNZCHeZCf9ZCfnpCfOZC3
DpA3u8gf8sbyQ1idWiFSj8bqzgpCv8KgX27QL23HFoA+9oD+9oX+ekN/GV+N
wYdCipeS4YnBn3PAn0fAHxbPYvh2jfCdJhRXWf8jlk/F6nlZfi/jq2T2P+ML
YnxErP59pYqHlkU8VNfLhKBehr2bWL6iybdpjHybNMi3YfFiFu+YB3/dIOWv
Y+/NJLCXImAv9YS9xPR947tOVVtejBb3w9mn3OwXLUOnD1tTY5K/DPz6ZmP5
bo8kpuXbwcFlY+SV3dBsOQoHyNXwAg1Od4iVXFniDId2MbJ9Tv4mHrv+9U6v
rN7pVQd9WNVk7GNp4+/wsdvpaKlbq0QD13GB8tbFdmGZ/RMZsX/8YIdh0ZIx
18G6hSICpfCHPvt81z6WW2nsve9ZHsi5A545T3gESuuPG5Y4pHks/T3at3r2
7Z4cvH1KIorx8W8w/0jM74j5q5D1TFN+htFY/2V8b258rye+tyf25z725zn2
h+0n2387cl41cL5rcb6vcb6zIA/9IQ8ZIA/ukJ+ykJ/OkJ8skLdvs3/I23LI
G8sH60PkuQbJ+zoGfRkCfQmDvrD8rrHQx3nQx8XQxzbQXyfobyz0l+m7wQc7
4EMM8IHlC1UF/nyJ+oE/74A/FoJXLP/qKOG/Siiusv5xrC6V1Zcx/nldTzoH
9W6s7onllzL+JVbvaezSbLhnH+KevU3qN1n9EcufZ/mfU5Gfc1flL7VAfPkm
4steiC+z+FFK5f9sBv+eP96na/A+LYX36TrYVzVhX6WHfcXw06Pa94vTu8fK
mjVVqnX/OUYeX9xadvy+AHHqeanfkrexUvrrqZAOdjFiF7rTqUq2QNkwZ07q
TfMey5Vu1cf9fCBanF7v/fp5VhzulWuxt3e6J5JpXuXiTq7RciZRm2VfHgTK
FnvHFH4T4uzJRaXHv+rxQJ4l2RBWdWKgZLMG9K5+P1bOLy3sfXPCPcmVPLrA
pLSBsmzb8vO7msXKslW50u9YEiVNU5YecnJLAB1v5n+O+Z9jfrOezFjPWayH
rT8LvrcMvjcRvtdd7U8s9oftJ9t/dl5Jcb6vcb5NjH8b8nBUxcsaQn6uqPyE
fpC3YMjbV+SDMfn0UfJs6h1aQf5jlfwHQl9eQV/aQF+MHesE/YqFfjF/bEPo
71XobyboL9N3jQ/pgA+sPt3UyVYC/iRBnexhhVeNgVem7vWEwrctBA8Tiqus
/ybrH8f6H7F+Fpp/fhv42Bl/MuP/ZHxujH+J8YesQD34A1X/zuo3df3RN9Qf
sfx5lv/J8pdY/J3Fj5j/k73fmf3J8HPgwx5ufZc8ltr3m2323Bst3UqWfBA1
L1DO+PfYcCPxE5k+b+qOYzmjpcKp45GlwwJl+sg9Iwf1eSxL0jkd6JH7gWxZ
W7b5vEFxeuT4vn6qa7GyedmBk6ny3pN0k/edufcpQNIcrJXdq3is7M/a2PtI
viiZ1Nm5ePV5AVKj/8TrT4Y/kjyhT48d6xIutfoWWtFuiD8d3wjzb1Xzz8R6
VmA9nljPWax/NtZfEevvj++ti+/tgu/NrPD2+50f+8P2k+0/89+yeFlFyIO9
kocbkJ8uKh/sLOTtKOTtEOSNyWc1Uk/H6nndoS9R0JfL0Jfx0K8K0K+10K9Q
6GMH6GN/6GN16O9E6G8V6C/T947AhxPAh/LAB9bPIj3wZwzwJz3wZxXwKqfC
q0jVL3IK8M0deLgPeDgOeJhQXGV1sizvi9Xt6nwz0/+I9e9geaes7onV1zP+
OpZH2pbYpSxez+rc2bue5c+z/E+Wv8Ti7yx+xPyf7P3O7LfTwJ9pwJ/ywJ+b
tco/3tD1sVxefHKoS4oHEjG+zxjPvoESsd+h0shTsZJ2+bvyXm9sMqeCY0qn
lwHyPHfYzHpOsdJuTZmvBSIjpfSbsxvmTwqQi7uLna7d7JFs8wt5I6PD5Gve
jV3PlPaXsMo/960/NUZur+rRc8TnIBniNipDnt8tdPwLzN8Z85fB/GY96bEe
N6znFtZ/Deu/i/UzvF2H/bmG/cmC/WH7yfafxcv24XwDVX7CY5UPtgby0ALy
8wbyswXyk0L5aaMhb6w+jskzy5duQezYgqROIQ30sSb0MRD66KL4DbpDf5m+
G3xYBnzoCHzQcZnfgScTgT8HgT85gD8sT4DhG+tvmFBcZf3fGR8X67/J+seZ
fkMu6Dd0H/2GWP8OxvfO+IpZfRPjr2P8S6xeidW/s/pNVn/E8udZ/ifLX2Lx
bhavYf5P9n5n9ifDz8rPe38dnyFWFmSznnxzLVIG+73w3jY2QJI1sT/ytNoj
eXuzecaZ30Pl7i+htYc7+ot3sVWh9XvHSPASR/d2TYKkdmaffntWWmRqquJ2
m+ZHy6621tTF4vSmVptfs/pV9qHjU2D+ZLd+zH8f81fFepZiPUOwHrN+R4W3
xr5dqexbZ+xPduzPOewP20+2/31xXvXVeU3D+dbF+W7F+Z6HPByHPOyHPHxB
XKwo5OcU5OcA5G0w5C075I3JJ+NP8ID8d4H8fzXyD32xKX6wedCvW9AvV+hX
TeijM/SxJvSxAPQ3HPo7F/rL9N3gwzDgwzTgg8aTh8ATw1v4DPhTFPjD6rOW
k37ogwgeJhRXNf+A4Vdh/dkZHwLrv8n6xzGeE9a/g9WJsPxSFsdn/HWMl4Px
e7D6936qfrMV6itZ/RHLb++I/MxjKv+T5S+x+DuLHzH/p3m/b1Tva2Z/Mvzs
O9m+/bpOMTJtcdONHzMESdm6T0JmucXZn3vsP7tOjJZPLRsXGxa37/YZPkVV
+HpLLGvntXbqFC3FPgZ32eTpI496Brjmdb9Fx/fD/HMxf3nM74D1fMN6bFgP
s29d8b078b3p8b2e2J832J8X2B+2n2z/WT5YK5zvYZV/uwLyEAp5uAJ5CID8
fHP+IT9jIT8dIG8NIG8tIG9MPpk8b1fyfwfyz/hnXkC/XKBf1aBfI1V+7F7o
o+GNWQT93Q/9Zfpu8MEV+LAD+MD6RRr8KQb8qQj8qUP6oQ8n+NaO8LEkFFcZ
nzbL/2f931k/YlO/76rq91k+P4vvM948xifP8vMZ/yfjo2N8SowP5APq2fej
nn0u6tlZPSarJyqq8uHHIx+e5XOyfCQWT8+OeNBFFQ8y/sx9yp/J3uPMnowP
P4sq/GS4ysb/jvlTtfoxfxrM/zvWE4X11MV6rmL9V7H+5Pl+rD8dvvcovncK
vjcX9ucm9icP9oftJ9v/3Tgvd5zXC5xXEZzvEpzvOJzvQMjDl24/5CEc8rCX
+A0eQd52Qt5mQt6YfI5T8twL8szqUNygL/7QFwfoSzvo1xfFb1AU+tgU+hgI
fUwN/RXo723oL9N30y/jNvChPvCB8YEYvtD+wJ85wJ9iwKtFwKsnwCtWL1AX
eGgPPBwCPEworrJ+f4yfiuVTsTpf1r+Y+VVY/zhWj8/6d7D8PcafzPyljL+O
8S8x/hBW/87qN1n9EcufZ/mfLH+Jxd9Z/Ij5P9n7PT6c/Lv+bvA2Bn//Bes5
iPXUw3oisf5XWP9orL8WvtcF31sf37sS+7MJ+9MC+8P2k+3/TZzXEZxXGZyX
yfuqivMdhfMtB3k4D3k4DHlwg/x4QX6eQn6uQ97KQt7uQ96YfDI7lvF9MV6v
89CvK9CvXNCvaiRfKzH09yX09xv0l+m7wYccwAcb8IHluxYA/mwD/mwC/rD8
K8Z/5ULw8B979cf92P3/cXuV1W/+X7NXL8I+9IV9WPMfe/Ufe/UfezXB/tW6
xF/BeKeZP4Tx6DJ+SONfdYd/Znc8/lVWV8LyURPqX2X8n4wfL6H+VVZfr/11
zL8a+R/6V3V+lPGvtlf+VebPZP7VS8DDJMBDB4K3xv5k45l/lcWzXmL93f6k
f3Ub9ueD8q+yegS2/244r0E4r33x+FeXQh5CIA+XIQ/+CfSvMvn8AHneCXme
DHnepuQ/FPJ/DfoSovyrz+Pxr6ZT/lUn5V89oPyrWt/j869qvvr4/KuaP5/5
V9srPNz/F/2rOh/gJckHGEXyAd6QfIACJB/gocoH0P314ssH0H3ZWP9N1j+O
5QOw+lOWD8D4kxn/J8sHYPxLjD/kfysfwAPx8a3x5ANUQfx9sYq/M7xl9iR7
v7PxDD+rYT3L1XqisH4nrH8u1j8L37ta5QMUxf7kxv6cx/6weq4Wav/bk3yA
IfHkA5yFPBxV+QCfkQ9QROUD/EbyAZh8OkCeBfJcFvLsDvnvDPn/BvlPDX2J
gr5sg77MhX7dJPkARaCPtf6mfIDpKh+g9H8pH2Dg35QPEF/+qqPq3836UjE+
VcYDwPrpMN5yxg/JeKhY/01WV8Xy95gdy/xRjNeI8X8y/jqW38jyIVn9O6vf
XI/8zKvIz/wJ+Zksn9MH+Z83kf8ZqfJXdf6SsQ+7KPvwMt7j5/Eet8d7nPk/
2fhXmL+Hmp/hpx/WH4j1R2H95/G9C/C9lfC9a7A/17E/mbA/bD/1/vti/0fg
vDLhvK7hvHbjfP1xvqVxvtGQh6WQh9WQh8aQn5eQn82Qn2SQN3fI20PIG5NP
FvefQPhgm0BfYqAvFaAveaBflaBfHUn+ahD0sTT0tyj0txf0l+n7RJXf3pnk
rxo8MfizH/iTK5781VP/5fzVv1pvpesXWL1VeVUfsZPUW1Uj9Vb2qt5qMuo1
Kqh6K9P/vS+ptzL9i1n/TVZvUhn1KaVU/yPWv4PxzzP+ZMb/eUfV45xHPQ6r
3+mPep9GqPephHofVv/O6jdZ/dE54I+bwluW/8ne18yfyeJHbHwTzL8X8zti
/tlYz1q1ngtYvzvWXxnr74fvrYfv7YzvzYT9KYv9+YZ6K7afbP834rza4rw+
47wCcb49cb5ncL7lIA92kIeVkIfLkJ+OkJ8CkJ/DkLdDkLeDkDcmnxUgzyUg
z3aQ556Q/3SQ//yQ/0XQl0hSb1UO+rUe+nUH+tge+jgY+lgN+jse+lud1FvZ
q3qrY8CHisAHgyc/KTwx9VajgT8ZVL2Vrg+NJPjmrvDwr9ZbbUM9bPv/kB/A
1OdWU32oTT1vKtV/nPV5ZP10GpE+v6wemfHwsHpnXVdi+m/eJPl7LE7K+ncw
/nnGn8zqxxl/3SrCv9Rb8Ye8QD07q39neMvqj1j+vMn/fKX8kyYedF3Fg1j8
nY3fjvk/Yf6XmJ+935n9yfBzAfZnHfYnGvvD+FgY/9V1nNdKnFdxnNf36B/n
+wLn64rzDYY8HIQ8BEAe6kB+vCE/OyE/XSBvQZC3T5A3Jp/MX8rsUh/oyzPV
7zsZ9CsL9OsZ9GsH9HE49DHxmn/nB7gC/c2i+AG0vjP+EN1fe57iB6gI/LFX
/ADZFV4xfoCtfxM/wP8rfFYsL4vFE3V/nzKEz8r0f2f9i+Pjs9J8QYzPitUV
Mv55Fs9l/J/+Kr/L8CltAf/SEvAvDQP/0hDgwyPgw5u/yGdV7R8+q3/4rP7h
s4qXf7VGAvlX7/zDv/pf4V9lflrGn8z4PxneMv7VwXjPNsF7tsr/Uf7V6iT+
zuJHzP/M3u/M/mf4+U3VmZ7+i/yrLSEPTv8h/yqTz7fx8K/qev//Nv8q0/f4
+Fdf/5f4V68SPPy/2i8gGvzemVW/gIbgA9+i+gXsBn94NtIvYKnqF3Aa/ORH
/2S/AMN//oL0CzB86YxfnfUvHg/+9r3gb18O/nbWPy6h/QIY/zzTX8bXyvjr
PJX/9iv8gSxexvITWP0my+dk+fNs/BySv8Ti7yNV/Og61r9J+T+Nv5q935n9
yfbfhvNqos5rD853nuoXsBbycB3y4Ah5eKD6BbyF/Awh/QKYfLpBns9Ann0g
z58h/9ch/+lVv4DfoS9voC+HoF9noV8hql/ASejjSdUvIDn0d53qF6D1/Y7q
F7BR9QvQeKL7BRwg/QK2AK80vul+AW3+w34BrL/Vhnj6W+l8WhZ364R+NHfQ
jyap6m81GHm8U1V/K91/nPV5NPUFAcgfbqz6W23FvZkf9ybzx5q8glqIYwao
/lam3nkP8vFYXQnrX8z6b7L+caz/EevfkRr2z1Jl/9Qk/NgO8N++VfyuLF7G
8hNmqHywbcgXaq3yMzMjP9NZ5cOb+lxWf8TGs/zPqVhPbZW/xOLvLH7E/J/s
/c7sz/0EP+vifH/F+W7C+S6HPAyFPDyHPIxS/a0yQn5aQt4+Qd5KQt6YfLL6
fRbH36n8pYngL60N/doM/Sqi+lsZfWwGfRwP/V0A/R2k+ltpfT9J6owYnsTX
38rUNw0AXrH+fc8IHv6n/VhN/8FL/0v9WJeg32Jx1Y+1NfozXlT9WH9CP8eS
qh9rCPo/rkX/R3/Vj3Uk+kWy/pKmH+VR9KNcjX6U9dG/sgX6VxZF/8qJ6Hc5
U/W7rIX+mGtV/3fWv5j132R4y/p7tsf7MZt6P86Bv26A8t8y/mSWn8DywRj/
EuMPYfVErH6TjffA/MEqf56th+Uvsfg7ix8x/yfrn7KB2J9Lcb6Dcb4vcL4+
kIeekAd3yIM95Kct5Kco5KcS5G0Z5M0b8sbkU8tzcchzbiX/6yD/H6AvOaAv
KaAvftCv6dCv8aof623o42bVj9UR+ltJ9WPV+s76NTM82azw5zLwZzrwyvFP
9mNNTPAwobiaBf2yW6t+2ay/NuMtNP27h6F/ty/6dxu/x0X4PR7C72HyzY4g
3ywr8s0Kos53F+p8V6HOl/Uf130ee+Me7EH6m5u8gmuIS2ZAXLKM4ofshvw6
w8OzGHUi+1AnYod651eod/6Memfmp1qF/u/v0P+9Jvq/p1T9iw3ejod9Ul71
33yM92BGvAdf4z24CP63DfC/9Yb/bSniHeVUvMMV8eWrKj/hFvJ5uqp8MMb/
yfjrGP8Sq8dk9e/MzmT1Ryx/nuV/svwlFn9n8SO2/9Hk/T6S2J8MP90hPy8h
P7UhPzkhb+Uhb50gb0w+Na+UkWeWX8p4/rtDv/pAv65Cv4xduhD6OAD66AP9
XQ39Ter1Q3+1vq+Evht8OAp8cAI+MDwx+DMc+GMB/rA8VYZvmQgeJhRXC7tk
zPbIz0e+hX4scC7QKvMc07idaWKTtDFrf9pf3leSezcpPOCeVbYlcv2tcBmb
vNlQIPO41b6Sfs9G54yvrHLu2eygJT/xfoKs3sH0qw2BPZ8c9ryJ93279SPe
NwTxPuPHzgc/9i34sRuhXrg+6oWLo154Feo1BqBeYxHqNVaPr+C9L5ufjA4I
WLxuWKjk7PAm94m7t//H375JvWuehKztXdXbT3xcckY7XgqT0i/vj6zoZP2f
eOgnxEMrIx4qqDcpjHqTOqg3yQ/5r6zwtgbsjVXKvmX9i0fAn+YFf9oK+NPm
In7REfGLxIhfZEW8+LuKFw9Efs4d1b+D8c+zd+5B1PsMQb1PDtT7sPrKJ6hn
90I9+yzUszP+EFb/zuZn9Ucsf57lf7L8JRZ/Z/vP+qWy9zuzPxl+Voe8FYC8
uULemHxqeXaBPLN3/SroyyjoSx7oi9GvvtCvZdAvo491oI9loI8fob+5oL+B
0F+t74Oh7+y9z/AkmMSnDF6lU3iVBviWTOEbw8OE4mrVAd2q1b7hIzueLYz0
DrDKrQLFas1o9keeK2fwurD8K8Z/5e4R0iUqt0VGhTgHz0gZJDULrbxY+/G/
8rK+R/17XpbL2kSXXvWzSJtfZvY43+q25Ozkm37RhH/Zsbtxry3DvabztZ7C
P2PijK0RZ2yAOKO9ypfbhHw5VvfB6peLKx6eIeDhYfldjI9rKt5rc9R7jfUx
ZP2LWfx3Ecm3aY78xluq/1GiLD/yybOo/h07YKdVgZ3WA3Ya409mPGD14J/c
qPLHGP8Syzdj9e+sfpPVH7H8eZb/yfKX2P6z+BHzf7L3O7M/GX4y+bxA5NnI
f1bIfwzk3+SX7lT5pUa/WkG/mkC/tL/0FfTR6O9O6O8a6C/Td523+QL4YPBk
tMITxk/F8qnKEnyrAjzcCTz0AR4mFFebbfbqutbbR1olzrfuur9V0lds9Klh
iz/ysRh+177Pn9oWjvCV1DmcFpd/YpVmnauWKJfvjzwtT8FjcDbXqrI108W9
tyqknb4paZAs/LVE99xx7y7N32L4EI66HPtaqn0cfpY++XV0ZJA4VNjtUf9D
JOV1iV1WvuFJj7j3QqpZJz65BcuRq3VmlakT8Qd+BgfwM+T6cMij7i2LXHjY
fMw0lzvSqWDZB7eX3/kfnocG4HnYB56HZbNupnZ18ZPmBfrOu7suVEpUiXII
nXabyucz2AMW2APFYA8wXu4G8He1gr+rCPxdOl62G/GFhYjnnlP5CYxnhuXf
Mv4Z1s+L9e9g/POMr4bxgzH+Osa/xPhDWP07q99k9Ucsf57lf7L9n6vySUz8
ncWPmP+Tvd+Z/cnkk8nzcSX/+yH/Rl/OQ1+6Ql+MflWCfqWFfhl9PAx9PAF9
NPpbEvpbDvqr9T059J3hA8MTxqPSh+AVw7emBA8TiqvdQ95Pe3PGR75kPNrO
4meVVo36HUrbivMGsDwB7Xc1fAIs35XxDGg79hXuKeaPZXkF2m9wHe8OVufF
8g20vBm8Zfe7zkPIh/cU4zcw8bLjiBesQLyA5SewfDDW/53le7P+m/1JPS/j
T1hK+ncwHGN8dMyeZOMN/9J0xb+0mPCHsPp3Vr/J6o/YfrL9N+d1A+eVFufF
4u8sfqT7Q/WA/LD3O5NPhp9G/hdB/vtC/k3dUzD0JRv0xehXHuiXD/TLxPEH
Qh+nQR+N/h6G/maH/rJ3K+ujx/CE+VHXEbxi+NaN4GFCcXVUhrpbmx7zke2F
XDMGWayyrNOswYE//7H/9XHUcwXJsf2ejeLsggXub9o9tErEteczgorzutdK
Q4ue/RzqKwNfBllDPlulUKWOa4OT8nrYpj4+fZwrWuRW25zHOmUIkmHbvQ/e
ifhXnWxV1KklQp3a/Gqti5QdGIefv5VtnKnXbcnvk/PIqH6Rf6h3W4h6tzbZ
ZoafWmuRV9drdXe9Hiz+3Y/t6HYw/A/ykxXyw+5r9j5aA3/UWPijssMfxepw
WX4CywfT+bcvkU/I8rdNfdlQ1MuEol4mAPWJL1V9ogfqwe8p/gSGw6z/Eevf
MY/webJ3N+P/ZPZkGrUew7/EcJLVv99S9ZvtsD+s/ojtP8v/NOc7TOUvsfh7
IxU/ygz5Yf5PJp9Mnhl+toa+vIC+WKEvw6BfDtAvd+iX1scC0Eejv1Wgv3bQ
X6bvR0j9qcGTQQpPWF2qVeFVOPDKU9XvnwS+jQQeblN4mFBcnd3I/fft+32k
ReUIn1Bfq9wesrXgmjb/qsPao+oO0hJ/L6tfYP0H2b2zmPhjTRzwAuKA0YgD
diLxL8Mb9hJ1GYVRl2HwNgXkYRHkgd2/7L1j/EstlX+JxctYfoLJB5uJfJXR
yFfRdSuFYYccRj72OeRj30Y+NuNhY/WGpr77J+DAY+AA61/M+m+a/nE+ii+O
9T9qS+JxjH+ejWf8n4y/jvEvMf4Qsz+ZsT8vsD9sP9n+H1b588E4r9oqTloU
58vyl0z8vbeKv7P4EfN/MnnW8m+B/DP8NHVPL6BfRaBfRh+DoY8O0EdWD7WY
+EsZPjA8aUnwJ7XCK0/gFcM3jYfBwMOE4uqqX8Oiv+/ykU+NR86L8rFKtmkX
Irq1s8lz5Md+3/ojP/Yi8mPrKz5t01+A+QdY/oDm6zb5uox/gPkNTP+CJeAD
fwQ+cI23yXC+zL41/oRB6v2i/UXH4S9i/nmdn1AM8VCWD2by/YKR77cB+X4m
vzoQ+dVNkF9t6llOoZ7lOOpZWP0gq9dm9nCo4gfrBz4i5pfQfJuCeDSrp2B8
8iyOw8Yz/mTG/8ne3Yx/ifGHsP1k+6/P6wTOy5yvP863Oc6X5X+OV+90k79k
5K0u5M0F8sbkk8kze78z+5Php9HHxdDHWOgjy9tn+s76lTA8Ye991g/lhcI3
k/9v8PCzwsOE4uqeE0VSdtgaZ/d2TVY/+pZVunjcXVmwg00ykzwu5pfQ+WC5
kQ/G7FiWB2vyCi6ouJ7OTzP5sZOJH4bZt8yfoP0/2eD/Yf52Ft9k+WA6/zYR
8vdMvnRm5EuXQ7400yNTD+iAesC1qAdk9deM74LlJVYHn9tE8LlVAZ8b6//O
6sRZ/03Wj4P1P2LjGf88sxtZfibjr2P8S2w/2f6z82L1R0YeMkEeKkAeWP4n
y19i8snk2cj/IeX/ZO93Zn8y/NT57Sa/lOm75n82+MDwhOWjMj5Vhm+7gYee
wMPOwMOE4urZl6OLH1znI81GrEn89KZVNnp+bfG4I8+/YvxXrP/gAd9cg1+1
9ZXDfftPaRJjlfbbDmVo7MzztXaffT3f8bCv9OvRvOqXuP08si3tq4npOd6y
+47ldzWDP+em8ucY/3kixcfF4pUmP6Styg9hfDuFVJ6Y6ato6k3aot7kPOpN
WP6Yrqd2Qj01469gfEHG/7Yb/rf18L9pPkw78GEyPjHG9876FzP+MdY/jo1n
+W9sPSyPjvF/Mv46tp9s/1n9O6vfZPVHLH+e5X+y/CUmzyx+xPyf7P3O9JHp
L9P3kgQfGJ6wvCnNT/UZeKXzqQy+aTzcADxMKK76O19olmqFj3ycUfLMqxtW
iTqaPeWBzjbpQeJiz1X9rPEPTMO9YK/uhXSkvoD5DRjeMvuW8RWEkjoFFi+b
QvwMLN9D47DJrzP1DuF4HyUx9cuwB47DHsgCe2Ad6vWWol7PGfV6ug/jeLzL
NB/FBvBRMP4fxrem+S3TI05h+IRPgE+4PPiEjR9jGeyrjrCvdL+MafDvmby1
xqo/EesHx/pvsvGs/xHr38H45xl/stmfUOxPJuwP20+2/4w/xJzvEFX/zuo3
WT8Olj/P8j+ZPDP5Z/Ej5v9k+sj0l+EnwweGJ+wdzd77LA/Kj+BhQnH1Xo80
I3ov9pGtKy6O/3DdKvmvVb40tiuPZxVBPcJXVY/A/MCsfxaLf+0n9xGz/5m/
hfXnYvkJTE5YvhzLT2b1IIxHkdU7dyb6ovl8MoHPh/ExMvvZxO9SIx7hhniE
7u+wA3zsmtfxd+AG61/G+kWafpoN4Q8sBH8g61/MxrP+cWw9jJeS8c8z/mS2
n2z/Gf8Sw8MVkAcfyMM7yAOr32TyxuSTyTOTfxZ/Z/Ejpo9Mf5n9yeo9GZ4w
vlNWP8XwTeNhAeBhQnH1/eoOS8+4+UjTXW3Lfbtmlb6h7SZX6/4vv6v2MzCc
ZzwD7HuZ34P5E4z/5JDynzB/NTvHZCQfjOW/sXxjVt/B+B5Z/bLhi7ii+CKY
n0rzoR0EHxrzdzG+X+M3qwS/WRL4zUw/izHoZ5Ee/Swmwl46CHspB+wl1q+N
9cdk/YhZ/3c2ns3P1sP6H7H+HYx/nu0n239zXmMVfx2LwzL+EOafZPWbTD6Z
PDP5Z/rC4u9MH5n/k73fmf3J8ITV9Ru8+qzwiuHbO4KHCcXVFP7bjmSZ7iPv
TsU+TxI3z66nY8rb9fyXPfwB9nAk7GGdP5AV8TKGt+y+YPyExwhfN8NhFu9j
+RU6n83k3zJ5YPUarD6O3ddMbqcTfjCWL8H4bxmeM770w8of0hjvu1WkfxnD
eWYv1SH90Fk/d4ZXbDzrX8zWw9bPvpf172D7yfaf8X8y/jomD0x+WP07k08m
z4w3j+Wrs/p6po9Mf5n/k73fGZ4w/GT5Tvq9b/DN4OF7hYcJxdWcKV/dHjbJ
Rzb7TPVKcdUqj78vfXalF7djNd4a/wPDf2ZvMxxm/mRmD7N8MHavsX5e7NxZ
vRuzq5l/g93XjK+M4fw4wsfL7HOmXyyP2vRT64N+alPQT435x5i/hdlF+r4w
/jdmX7HxbH7Wv5jhEvtetj9sP9n+jyX88Ox8mTxEk3wbhm/MDmTyzOxDXR9k
9IXpF8NDFn9n+s7wgeEJwx+GnwzfcgAPNyk8TCiulqxd49PV0T7SOMqxX7or
VinheHDHwj4cbzWe7wSes3Uaf8UW5a/wV/hsw/eeIfE4tm/Mfp5J9l/Xly1H
PQU7R1YvzOSB3afsnWL4HneB7zEp+B4Zv24o6e9wjfi3Wb+eLURfTD/Kfaof
Jbt3BpF+6+2I/tZV+c9DYM+4kHuKjW+v5t+P+Vn/d7Z+1n+T9Y9j+8n2P4zw
z7PzZfyfTH6YvDH+ECbPrH5zJKnHZPnzzD5k+Uss/s7iRwxP2Pud2Z8MPxke
JhRX//n7P3//5+///P2fv/+9fzf3RXOVvxofr6C20+Lr96r9J2y8eV93UnbL
3zV/FZWXezOe9Z+LJ79X7wPzD8THr6jz+lj+SXmyP9XUem6qfGO9P3+1367O
7/Un49n6T6j8588q/1l/l+afvIf9YXlEJk/YS+UJm/FJMP4Zxhcm81dQ6zHv
6IMkfs3ypU3+gB3yB3ojf4DlP5jxSTC+O8az+dl62Pmyvsk6XzoW+WMs79eM
t8f4hxhfHfMnxfxPMH+pBOarl0b+bTvk3+ZA/q3JH7ZD/vAQ5A9rXkST/zwP
4+0xvj/Gl8H8nTD/T5h/D9bTH+s5TPLnjZwYeduj5E3nDd7Dvhm+xzeof3mH
+pf2GJ8T4yMw3sx/APPPxvxF1Xps8eTzs/Mdj/zwRcgPn4v8cNaf2ox3x/iZ
GJ8d8yfH/GGYPxDryY71ZIinvkDrRR3DD4D68e+oHy+N+nHGz7kG4+2ifowv
ivHpMX9nzF8W83uo/BlR9Q46f9vkt3shv30t8ttPgD9kBPhDgsAf0hT8JzcV
L+tJjB+F8RaMN3y2hzD/fMzfQq1nqKq/0HrN5LA+zncRzrcuznc9+K8qKv4r
V4x3x/g6GN8R8+fD/Lcxfw2sJy3WY1P1IF7In0+G/Hld77AD9QiDwB84D/yB
28AfyPgPh2P8fIzfivGXMb8T5l+D+Y9jPSexnnflf6yH4U9J4EwK4MxA4Mxi
xR+bCvyxP4H/9qLiv12J8c0x3gHjXTB/eszfCfOXxXr6Yj2pSL1MH9wXRl8S
Qf5LQf5dwB+eTPWLZ/2Fa2B8Coxfj/HrMH9yzJ8H8+/DehyxnpqqfkfjpD3w
8B3w8DXwkPESL0D/i73of/EC/S+OYHwNjO+N8Q6Y/xvmt2H+IljPWaxnAKkn
OoP6kV/B3+sG/t4O4O9dgv5Bw9A/KBP6B5n+R+fQ/+go+h+twPiRavxSzL8c
87fB/FuwngFYzzJS32TwvA70dIHS6/rgW94EvuV34FtmfeqbYrwnxr/H+LaY
fxXmr4n5c2I9mbCe86reag/qdzKjfscB/MkNFd91CvQPtaF/aG/0D/VB/9PD
6H9aDv1P02H8fYzvh/E5MH8zzF8U86/Ces5jPbFFfqxH3zu1cS9cx/1yHfdL
NtwvgUpfHkFfTP/r+qr/dRjGV8P4Jxgfhfn9MH9mzO+I9QzGehxVPZq2fxj+
bHnXqWrLi9HicTj7lJv9omX49GFrakzyl7YfNyxxSPNYBnm0b/UsDp8O3T4l
EcUCZTfGr8D4kRi/A/O3xvyJMP8CrMcJ66mm6uP0/dgC96AP7kEb7sGhX99s
LN/tkcS2fDs4uGyMvLUbmi1H4QBZvm35+V3NYmX1qlzpdyyJu49Tlh5yckuA
jMX4Zxj/HuP7Y34r5r+N+ZNhPRexnn6qXm8T6tcSm/o18KX/BP5wN/CHXwsv
0OB0h1jJmSVOkNvFyPY5+Zt47AqQmv0nXn8y/JEUCX167FiXcKnTt9CKdkP8
5SbG58D4nRhfDPPnw/zumH831nMA6wkf9+/1g7oOheHkTOh1Jej1WOj13co/
960/NUZiVvXoOeJzkIx0G5Uhz+8WmY3xFTB+PMYHYf4GmH8g5u+O9ZTEek5j
PWlQP7gS9YPeqB/cDv72zuBvzwn+9uqDPqxqMvaxtPF3+NjtdLTUq1Wigeu4
QPklVXG7TfOj5WBba+piqy1Sr82vWf0q+4hg/M8Y3wDjz2D+gZg/H+bPgvXs
wno2kPpKY2+MVfz2KWBXvHexXVhm/0SG7x8/2GFYtGTKdbBuoYhAsayd19qp
U7QU/RjcZZOnj8T0DHDN635LPmL8MIzPgvGLMP98zJ8W89/EegpiPb9gPcw+
bwh83qLwvOCHPvt81z6W39PYe9+zPJAzBzxznvD44zofYZ15Mf4Uxp/C+O6Y
fx/m/4z5p2M9W7CeblgPs4tywP7xhv1zH/ZPK+BPD+DPfuCPWWcxtc4WGN8O
4/dhfDnMb8H8TzF/JawnF9ZTA+v5f2U//275LK7WyeRzAZHPG0o+p2E9f5e+
/wp9PwV9d41H309j/gF/Ut9Z/fVm4Fsl4Fs34Nt04GFlhZ824Ocn4OdY4Ocs
hbcGP29i/rqYf4DCzxJYz1msZ5Oqp06C++gj+llkUv0sruJ+yaXuo9q4j6rg
PmqI++gGuY8K4j7Kg/kXqftoP9ZzF/cR67fiqng+H+D+7Y/7Ohr39Svc16tw
v2/F/d4C9zuzB3pi/gDMf0fd7xewnkGq3vzP2kuesH+W/i/bSwm1P4NgT1aB
PRn7F+3PSGV/ZlH25yCsJ5Oqxzf2/E+w55MRez4Z7PO7sM97wT6/CXv+COz5
MrDnUyn7vw/GZ1P2fDHMvxLrOYf1PC7y7/wAmv/B8GbPVX4t1o/mF9UffCT0
mt0XrTD/csxfC/PnwHocsR5vrGej4isw/BWT8B6cpfrFLMD7cbDq/1sG780L
qt8ue58uxvwemL+tem/2x3pWKf4Ew7+xAu9l7c/8gPc141Gfjff7brzfn+D9
7onxlTG+O8Ynw/yfMf8j9X4/hfUMI3wOg+B/0PyTFeCvyAP/RmL4N1bCv3EZ
+lIG+nIP+lIU45Mo/4n2NxbB/HuxnrTwh9RX/BKa/4TxeHgAT5oCT1L+Rf9S
acyfDvN3Vf6lPlhPasV34aX4LrR9shP2wED43+Yqfx3r6zRU+es8Md5b+evW
KX/dCaznffl/59/Q8SkWv2D+7ZWQw/Kqbynzl3bA/Lkx/x3l/0yj/J+MD8Re
8Tlvwf1l+L2HwT8cAv9wfdyD13EPxuAeZP5nM/9+zO9O/MlDFD+J9s8bnpaf
cS+44l5g+nUW98tlxU+r+6m5YLy5Bzti/iqYfwnxz8cX7/gOfphnwNuxhA+n
Cs53Ns63gYp3LMT4eSrekRR4HoX5A0i8g/XR0/xdpo+z7pvwCHJl+NNeAA+/
Aw+ZnBu/6z7MvwDzFyHxIxaPY3j1n8bjBmC8SwLjcSy+bHDADnr3XMU37VS8
ksVHsqv4pk3FN5Nh/seYvzRZz1+NF2t/PuNH0vHlniperOvB2XpY/J3l51dT
9VBvsQ+m/tQT8rZZxd+/YfwbE68n8+s8BxN/Z/V3LD+f1UOZeq7Pqp6LjWfx
dJZfEV9+iN5nvf45mD+h/e9Y/glbj87/MfmilQl/HcvXLUN+l43/b/NH/V/7
e50/+fdh+Dvbz8NkPyuR/OTTaj83YT/PkXNneUQsb4fJpzPkMw3k0w3yWVp9
VzF8VyUib0xOGD7Edy98Vfij9T0j9N1ZzWPWz+SZ4QBbj86bMnaCtgdWAz8N
Xn3A+j9i/fnI/jP5YfhTmOS36Hwec99pnvzGuI924z76iPfXWNxHi9R9Vwv3
EeP/YTwh7F7bg99NhnuwM36X8bhmxf3+EfbhJ9zvZp8/qn1mePtn7RCTb8bs
RmMvJYO9NAL2khvspU/bfthLU2EvmfyE5rCX8sNeYvZbfHZde8yTDfMYOy0p
7LS++F3Wr7Y19jkL9vkZ9pnxUdB8KpKPx+zY9ur9FY7frU7428fAnp8Le94D
9ryxD79AHt7hXFh+I/s7szMnkLypi6p/h8lfYv1/df+UZtA7phfx5Vm1xzw1
MQ/Lm2J+Xd0v6S7emyb+uwPvTU+8N3U+lclfii/Pai/mWYV5TN7UaJU3tRTv
93Lq/c7ed6w/HcM9lndq5DAX5rmLeVje1FD4QyYqf0h3+ENmwx+yA/4Q1p/0
GPwhB+APSQT/jPHb7Iknz2o75mF5U47wL52DfykS/qXZ8C81gn8pHfxLrD+1
ybfsApzJDJwprd6VOs8qJebpj3mYX8sCf10F+Oui4a/Lr/x7q+CvY/4Hc484
4B5pjXuE5fGuVnlWxTFPVfyug8qbmgf/5x74P5/B/8n8pSw/qjDw8DDwcKrB
VZVn5a7yrN5jnpeY5wB+txp+tyd+1+QvnVf+ZDf4kwcq/zPLj9oMf3J3+JN3
wp9s8qza4e8n8feZmGe+mmcZfneE8mNPU/75UfDP14R/fj3882/gn69L8qPM
vZwKuO0P3Ga8mswf2AS/u1XFBVi8IwniHRGId/REvCMl4h2NEO8ohXjHCsQ7
jiHe8RXxjuUqLpMJcRk2T2r87j38bl8TZ0H8qDHiR9kQP2L65YP764aKT2XA
/dIT90th3C8sznWLxLnukLiViccNQzzuMOJxGxGPc0c8bijiccuAG80UbsyH
nZMOdk5z2DnarzUYf2d++J343WUqDrgC8c21iG82R3xzIOKbMSoe2hb3rC/u
2UgV3zyJe3Ai7kFzP+7B39fg7z+rPKsozDMKv/tE5U3VQrzYBfHi+ogXs/hy
GsSLsyFePBfx4h2IF+9BvDgW8WKWZ5Uc8zipPCsWp45E/P0V4u+jEX9n8XqW
F9oF93UR3NfXcF+3V/7ASPx9H8FJFvdn+QzVVP5DXeQz7EE+Q3fkM+RCPoMj
8hk8kc/ghXwGk3exCn+/hL/vwjxd1Tw1VB5Fffwuyw95i/yQEcgPyYj8kF9g
t8yA3ZIKdstV2BV5YFfMh11h7I2Myt6YiHmmYZ6UmOeDymPJrPJYdF5QIeTb
3EC+zTnk27QADm9X+atTYYevgR0+BHa4zgtyw99dSZy3AH73IskL0utsDbzq
A7w6ALwqCPvqGuyraNhX5WH/OMH+cYX9w/Kssqs8q3uYx/xuX/zuwXjyrHLi
u/bhu47ju4ZjH45jH75hH2Zh33Zi31qp/dRxE5aHzM6R5dd9hZwMgZxkhZys
h1wtg1xlgFz5Qg6LQw5HKvnUccwxKs/K2OdUL0i+Yh3oXUvonSv07jr0dCT0
tAD0NCv0ej/02gN6zfoybME8HTFPDsxTleAMw8+5Kv9zInDsGXCvGXBvOHCv
J3CyDHDyIHCS5VmxuhKWf87uI1/cC9lwL3jhXqiDe8QZ98hy3CN7cO8cxb0T
gPuI5Vm9Q55VRpVndRm/mxu/64nfXYn7fZPKX5qMe/Yl7tlPuGfH4l4Owb3s
h3vZAff4ddzj7XGP26s+IybPivVT7o3fvY/ffYHfNTjQX+HAUdgt62C3jIfd
chJ2TgfYOe+W/7BzFsIuygO7qIiyl0xfj6H4+yKVZ5Va5aUvwe8Ow+/+BPuz
FuxPJ9ifMbADa8MOfAk78DXsxiDYjRlgN2aEnTkadmYiYn+a+rKrqo4sO+Zh
dTGsHsEJdvUj2NWDYFeXgB3eGnZ4IVWPcBV2exDseZNn5aX61NhjngYqz4q9
I5h+tQUO7wIOfwQO98a7ZhPeNdXwrsmFd1AOvIP2q/eRjrOz/ok18Ltr8buv
8bv6vXkE7811ePeNxbsvC959W/BOXI93Yiu8Ez3xrhyOd+VM9d7UfWEmYp6Z
Ks9qDn53gHrnsvf7OeBbTeBbH+BbSry7k3z58e6+jXe3M97p3nind8Y7nfWp
YX5X5u+6AbktB7l9CLmtDb9ESvglNsIvsQF+jFTwY2RR9VxO8HuUUf4Q3TeH
+S2z4ne/z/7xu8vxu8xuYfmT5ZRd1BT2Tzn4kYbCj2QHPxLr48P8VAvwu43x
u2nwu8wemAq/mTv8ZpvgN7um7OF5sCtOwC93EX65p+X/3V9n+go5wF+n/X5e
mKc3fncOfnc7fpflM7O6LfYOEvg5s8DPGaL8n7rPEctXYTjA/Mmn4dcdD7/u
Ffh1zfv3NO7BsbgHW8Jv7AO/8WD4jXWe1VDlT9Z+ae3HjsDvMv/8Wsi5PfQl
P+Tc+D364n7Ji/tlKfzwY+CHrwE/POsDxfz8y5V+VcXvsrzWSbDDl8EOnwQ7
3OSjpgeeXwVuW1X+UnrENeLLs/oK/H+NeVicRePYJ+CYqSPOC/kJhvwYP+dJ
4OFI4GFxxIkuqvwlxqdhcHU75lmHeXTc6jl+l/mfjb8oDeyc1rBzTP5kP+BM
SuDMfpW/dOhPxuNaY55cmMfEAb8hDjgGv6vjDoY3wJxvWpzvTZP/DP3NAL0O
h/6WVXHMmYhjxscjofMtmT2g400CeTb+9tS4X5rgHvEg+nIUceEjiAu3Q1yY
xZGZfun7awh+l/XTNPEgB3xvjOF/Jnl0lVWcvQji7Cwuz/IoWNxf4/Brwsdi
8grKsP5lKq/jE/IWWJ5DMZKnxPKmWH6XC1lPFexPZ5XXIcgD2aXyUlheE9vn
omT9ZUlexEmS9yIkT+YiyatheVYsv4Xl+dQleUT1SR5RA/z9nfo7G/938UGx
fBiWf5JQHps/2+f03n/Y51THo1l/PcZrwXgkWJ4ni98xXgLGA8Dq7ln8heXx
sjpu5s9ndcqsTpDVObI6Teb/ZP5bNj9bD60TZHXiyj+zkdSdDY6nzovVVenz
faz6nBp5OAd50H1yl6m6mO+47wZC3lj8nckz45lhfYFZHUF8fU51/k9C+5wm
NM/5GMH5hObN/l28eX+VR07vG8sLYufI8IrxtzD8YX42hicsD5/pL8MBxnuj
8yhe4d3B8hZYnkAKEk+/SeLXrM6U8WAw3gkvxfNg4o+szprVibO6RVanz8az
+dl6mF+C1TUz/wDbT1Yny+pSa+J856n38hTIwxzlD2R1jqzuicknk2d277A6
a+MfaA39agj9YnWvzK/I9J3lrzI8+bN1CnPiqVNgPNt/F//nX+W91Pl+LB+M
4SGzr9i5M/uH5a2xuj+GY6xOk+kX4w1j/DOL4T8fCv95RvjPWfyX1YkzniXG
a8R4AxhvD+PJYTwVjGeD8YQwnhM2/p2KL5v5dd6IWQ/Le2F5O/2wPw9V3hHb
T7b/Scl51SZ5d/MgD4NUPIXV2+aEvCVSddlMPvtDnt2UPLM632OqrvYO9IXh
+ThVN7oI+sj83kzfWX44ew+yOjvmb2F4y/w5fxcPM/O7Mj8h4+llvLisvpXV
mTKeVSYPjEeU8XayfAbGS8nq9Fl8mfEcMl5BFuelcWrCE8J4ThgPG+M9Yzxj
LE+G5fkwniWWvxTfeJ3nxvL0GM8P49VhPDZsP9n+szxhxkPCeD8YzwbjtWDy
yXgbKE8C4SVgPACsLoPVuTN9Z+9HVjfN6pRZXTCzb5mf+e+yV/9s/aC2VzXP
OeMVZ/cRq9NndS6mvmkx7sdZuB9NfURivMeL4T5lvMesXobVp7B6EMZby/KB
GS9rc9gz21QeKeMdjYB+1YB+PYN+7YN9tRL21WjYV+MUj+UH2GOMN5LxNNZU
+b0NYR9+UjxvP8GeZDx1jGePjWc8coy3jeVLs3xvZs8z3i3Gc8V4pZh/g/Em
MZ4ixgvE5JPx3rC6Eva+Y+9Bln/L7Cim74wHg/FOMJ6HP2uvzv6L9qr2r8bX
14P5HxjesvpoFj8y+2Cv+iCY+H5HxXNi7OH9iuff7H8y7H849l/z2JfDvWb8
RQfhL1oIf5HOrwjBuf9OeJYYT5Th/U6meL+TK57teyY/jfBas3wkxtvMeOpY
nthAxQMcBDukDPyrBeBvXAJ/I+O5Zbyy7rCLFsAuSge7qAfw5DfF88l4Shkv
KOPhZLyXjGeS8ToyHkW2n2z/GS8f48FjvHOM543xqjH5ZLxhjKeL8WIxHipW
v8/q0xmvEeMRYv5VlkfB/Jl/1r8aXxyK9T9i4zV/yK14+EMYjweL37E+Mown
ypnk5wSo+8jkubE+IC1UnqHhSWM8b4ynjvHsGZ7ADLhPa+M+NTyHpyFXgyBX
mqdxBeK/Ju8ro+LhZ7z3jOeT8ZQyHnXGW854whlPL+PBZjzJjOeZjWc8xmw9
jKeX8eIyHlq2n2z/Ga8p4xFlvJ2MJ5PxUjL5ZPLM5J/xCjIeP8abx3jqmL4n
lIeN4U9Ceb3+Lt4qxsvEcDuheVaMV4fZvSyvgPkf/mo+lebrY/wVLO4WX96U
5hlgdf2sjp7l7bD6a5YvxOqLWT0vq5/9s3lQc0kelKlzZHWF8eVBmbo5O3wX
i3fEl++k65tY/FrnO50nvMTL4olrMz5bFqdo+jflNSU0f4npKbPrjir7SvPs
aV41lufJeOoYL1xCedj+6jta5yEw3ipmhzM/J+NBYrxDzP/JeHUYP4zJR/qA
985zvHcY/wnzCzF+D8bLwXghGA8D44dhPAOsrp/VebF8AFZvxeqdWTyO1fOy
ulRWB8rqLhnPGONvZ3V8LK5xkfA+aT9eNOQwieKR3qryhTRfn9GLb6jXeAW9
YHy/LG+Q4SGLm+g6AoMPLJ5Smdg/jD+TvTcTysfIeMAY3yDzDzA+PVa/w/ji
EhpPaQT5XKz5x4j/eTnhyWF8VgwfPOA/H67854wfifnnGf8P47FhcQQWd2C8
KIyHhPFpMP6KN5hnJOZxxDxVCD8Di+Mz/gHGd+SHfauo8grsSJ14NVKXPQvn
2B/nmAHn6I5zL6viv3MhP66Qn7SQn56E147VhzJeQVb/yOoNWd0cq1NjdWGs
DovFNVid0f/X2d2zRhVEYQBGFm0U/CgWNIKNYJ0gGmxsrEUEo6xWESxEQQt7
S7G2UH9ABAkxWIjgP7CxsbayUBBsIizGrDbvKTzwcDdpl2W4u3fuzNwz5zyj
up7d1oXJs5Ufq/FfPqo8Us1fmgdVP6v8XtWzy0uUTyivTPX78u7kyylPQ36a
vDL5YPJP5Lcoj0V5L0P5M0N5NZWfo3weXad+lxwVuSVyQpTvpHFV7oT6iVwF
rW+1jlU+vJ4LPUeq+1adteqatQ5R3a7qZFWXqv0L1V2qzrGPnzsZP+WN1/h8
vPneGs/lV5cXPc188SfzhXxmecg1Tz3JPPUs81R3My5kXtM8qLwp+bHyWuWj
6n1K/qfyfuXSaH0iF+h+1nvfs97bynpPec7Ki1YetfKuta6TkyaXTA6Y3C05
V3Kl5CPJI5L/I29Hvo08Ge0jy0tRPoA8EPkb8i7kS8hzkJ8gr0A+gN4rVf+u
enPVa59v8b2ql9E5CxondY6A3P7u5P9u9YPl0p9O3ED5ljWubmdcneZ/7v7J
lRaXW0t8Yy3xDa1jy885nPjJeuInfX37oNUPVj7VUvrVKPPpr8ynW3usH1S8
Tv6t3sdvNCf2S9YJRxPHW0i862niXe+R97iReNpq4mmnEk+T83k148arjBvT
jBvyIeUxyj+UNyjfT56eXDg5bHLP5IzJ9ZKjJQ9K/pK8I/lC8nzk58irkQ8j
j0X+ibyRId+j7y/Ir/iAc210Do7yCbX+3MD+i/IV5/Uovs65f9rzf4b2T3ue
YZ0LsJl9rn3Z5yqH/1bu+7jOWWvu/Urmte7MP07/kete8c9D6Yef0w/LLX+X
/b5Z8hkqj/F2c8LlcsvBljut50uushxjucHyb+XNyneVpyq/VF6o3Es5k3Id
5SjKLZQTKO9Ovpw8N/lp8srkg8m5kislx0lukpwiuUBa12n/Wq6I/BPVj/c4
Z3kgek+Xey8fWz5tr69czvyoeIKc7dXm3P7Me9A47yOz5kzKeVM8/0ziOR8T
z/mWeI5c3HIpx1lPXs56Ul5ueZUPc3//Tv4/D0X3fZR27g6cR7BXJ7z75FUP
Msnnb/L5Ytr5lHZ+pJ2ej3exnfvZ979etvqIA7n+zcQBXiQO8ChxgLf5/vV8
f7u5xAtp/2zaX0L+7WKu80iu82aucz3tX0v7O3V/0869tLN/4HzSWl/dyfcP
5vt1nSdyncvtPK9577vur/5nzfsbuH6dl6H+o/tY//OxXOeknTfd1596Hqt+
6nmrn3rd7tes9Yf+P++2P6u/ncvvOpnfdak9770f9v4zyu/9B2O5g14=
    "],
   VertexNormals->CompressedData["
1:eJxsXXdYj9/7t7NHRiIrMkORFblVkpmUXVZS2XtnZYuQLTNEhZSk6W7vbEL2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    "]],
  Axes->True,
  AxesLabel->{None, None, None},
  BaseStyle->{FontWeight -> "Bold", FontSize -> 22},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGridsStyle->Automatic,
  Lighting->"Neutral",
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{All, All, All},
  PlotRangePadding->{Automatic, Automatic, Automatic},
  Ticks->{{}, {}, {{0, 
      FormBox["0", TraditionalForm]}, {1, 
      FormBox["1", TraditionalForm]}}}]], "Output",
 CellChangeTimes->{
  3.679919756555799*^9, {3.6799197891843433`*^9, 3.679919815849072*^9}, 
   3.6799199120429296`*^9, 3.679920141663409*^9, {3.679920277104607*^9, 
   3.679920297838971*^9}, 3.679920369844487*^9, 
   3.683285576980226*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "SetDirectory", "[", 
   "\"\</home/andreasbuhr/papers/paper-localized-reduced-basis-introduction/\
vertex_extension_plot\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.679920197933632*^9, 3.679920219615243*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<vertexextension1.png\>\"", ",", "plot1", ",", "\"\<png\>\""}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<vertexextension2.png\>\"", ",", "plot2", ",", "\"\<png\>\""}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<vertexextension3.png\>\"", ",", "plot3", ",", "\"\<png\>\""}],
    "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6499999597516327`*^9, 3.649999959866465*^9}, {
   3.6500003077563753`*^9, 3.650000313613205*^9}, 3.6500032075519*^9, {
   3.650003447771645*^9, 3.650003448312546*^9}, {3.6506064731253967`*^9, 
   3.650606476347492*^9}, {3.652602416835224*^9, 3.652602421071439*^9}, {
   3.6549398682176657`*^9, 3.654939873769305*^9}, {3.654939966808641*^9, 
   3.6549399712416697`*^9}, {3.6598763099161463`*^9, 3.659876314894342*^9}, {
   3.6799201154868517`*^9, 3.679920135400296*^9}, {3.6799202409320917`*^9, 
   3.679920241002597*^9}, {3.683285556545166*^9, 3.683285571720262*^9}},
 NumberMarks->False]
},
WindowSize->{956, 1041},
WindowMargins->{{Automatic, 1920}, {Automatic, 18}},
FrontEndVersion->"10.1 for Linux x86 (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 352, 9, 32, "Input"],
Cell[913, 31, 338, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[1276, 44, 1589, 36, 77, "Input"],
Cell[2868, 82, 106685, 1787, 294, "Output"]
}, Open  ]],
Cell[109568, 1872, 1372, 37, 143, "Input"],
Cell[CellGroupData[{
Cell[110965, 1913, 1671, 37, 77, "Input"],
Cell[112639, 1952, 232248, 3843, 294, 154839, 2574, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344924, 5800, 519, 16, 32, "Input"],
Cell[345446, 5818, 673, 19, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346156, 5842, 346, 10, 32, "Input"],
Cell[346505, 5854, 781, 23, 32, "Output"]
}, Open  ]],
Cell[347301, 5880, 743, 20, 55, "Input"],
Cell[348047, 5902, 342, 10, 32, "Input"],
Cell[348392, 5914, 1156, 31, 55, "Input"],
Cell[349551, 5947, 1139, 31, 77, "Input"],
Cell[350693, 5980, 353, 8, 32, "Input"],
Cell[351049, 5990, 704, 19, 55, "Input"],
Cell[351756, 6011, 233, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[352014, 6021, 1671, 37, 77, "Input"],
Cell[353688, 6060, 313809, 5181, 294, 214496, 3551, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[667512, 11244, 254, 6, 77, "Input"],
Cell[667769, 11252, 1083, 21, 134, "Input"]
}
]
*)

(* End of internal cache information *)


==> anc/arbilomod/localizer.py <==
from __future__ import absolute_import, division, print_function

from itertools import product

import numpy as np
from scipy.sparse import issparse

from pymor.core.interfaces import ImmutableInterface
from pymor.operators.constructions import LincombOperator, VectorArrayOperator
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.vectorarrays.numpy import NumpyVectorArray


class NumpyLocalizer(ImmutableInterface):

    def __init__(self, space, subspaces):
        assert space.type == NumpyVectorArray
        assert all(isinstance(s, np.ndarray) for s in subspaces)
        assert all(s.ndim == 1 for s in subspaces)
        self.space = space
        self.subspaces = subspaces
        self.subspace_dims = np.array(map(len, subspaces))
        self.subspace_map = np.zeros(self.space.dim, dtype=np.int32)
        for i, dofs in enumerate(subspaces):
            self.subspace_map[dofs] = i
        self._non_zeros = {}
        self._resultcache = {}

        def check_subspaces():
            if not all(len(np.unique(s)) == len(s) for s in subspaces):
                i, _ = next(i for i, s in enumerate if not len(np.unique(s)) == len(s))
                raise AssertionError('{}-th subspace contains repeated DOFs'.format(i))
            space = np.concatenate(tuple(subspaces))
            unique_space = np.unique(space)
            assert len(space) == len(unique_space)
            assert unique_space[0] == 0
            assert unique_space[-1] == len(space) - 1 == self.space.subtype - 1
            return True

        assert check_subspaces()

    def join_spaces(self, subspace_ind):
        r = []
        for i in subspace_ind:
            r.extend(self.subspaces[i])
        return r

    def localize_vector_array(self, va, ind):
        assert isinstance(va, NumpyVectorArray)
        subspace = self.join_spaces(ind)
        a = va._array[:, subspace]
        return NumpyVectorArray(a, copy=False)

    def to_space(self, va, ind, target_ind):
        dims = self.subspace_dims[list(ind)]
        target_dims = self.subspace_dims[list(target_ind)]
        offsets = np.cumsum(np.insert(dims, [0], [0]))
        target_offsets = np.cumsum(np.insert(target_dims, [0], [0]))
        num_vectors = len(va.data)
        resultdata = np.zeros((num_vectors, target_offsets[-1]))
        for i, space_id in enumerate(ind):
            if space_id in target_ind:
                target_i = target_ind.index(space_id)
                resultdata[:, target_offsets[target_i]:target_offsets[target_i+1]] = va.data[:, offsets[i]:offsets[i+1]]
        return NumpyVectorArray(resultdata, copy=False)

    def globalize_vector_array_add_inplace(self, r, va, ind):
        assert isinstance(va, NumpyVectorArray)
        subspace = self.join_spaces(ind)
        r.data[:, subspace] += va.data

    def globalize_vector_array(self, va, ind, sub_ind=None):
        assert isinstance(va, NumpyVectorArray)
        r = self.space.zeros(len(va))
        if sub_ind is None:
            subspace = self.join_spaces(ind)
            r.data[:, subspace] = va.data
        else:
            dims = self.subspace_dims[list(ind)]
            for space_id in sub_ind:
                i = ind.index(space_id)
                offset = np.sum(dims[:i]) if i else 0
                r.data[:, self.subspaces[ind[i]]] = va.data[:, offset:offset + dims[i]]

        return NumpyVectorArray(r, copy=False)

    def localize_operator(self, op, range_ind, source_ind):
        if isinstance(op, VectorArrayOperator):
            assert range_ind is None
            source_ind = tuple(source_ind)
            source_subspace = self.join_spaces(source_ind)
            a = NumpyVectorArray(op._array.data[:, source_subspace])
            result = VectorArrayOperator(a, transposed=op.transposed,
                                         name='{}-{}-{}'.format(op.name, source_ind, range_ind))
            return result

        if isinstance(op, NumpyMatrixOperator):
            # special case for functionals
            if range_ind is None:
                source_ind = tuple(source_ind)
                source_subspace = self.join_spaces(source_ind)
                m = op._matrix[:, source_subspace]
                result = NumpyMatrixOperator(m, name='{}-{}-{}'.format(op.name, source_ind, range_ind))
                return result

            source_ind = tuple(source_ind)
            range_ind = tuple(range_ind)
            op_id = getattr(op, 'sid', op.uid)
            identification_key = (op_id, source_ind, range_ind)
            if identification_key in self._resultcache:
                return self._resultcache[identification_key]

            if op_id not in self._non_zeros:
                # FIXME also handle dense case
                M = op._matrix.tocoo()
                incidences = np.empty(len(M.col), dtype=[('row', np.int32), ('col', np.int32)])
                incidences['row'] = self.subspace_map[M.row]
                incidences['col'] = self.subspace_map[M.col]
                incidences = np.unique(incidences)
                self._non_zeros[op_id] = set(incidences.tolist())

            non_zeros = self._non_zeros[op_id]
            if all((ri, si) not in non_zeros for si, ri in product(source_ind, range_ind)):
                return None

            source_subspace = self.join_spaces(source_ind)
            range_subspace = self.join_spaces(range_ind)
            if issparse(op._matrix):
                m = op._matrix.tocsc()[:, source_subspace][range_subspace, :]
            else:
                m = op._matrix[:, source_subspace][range_subspace, :]

            result = NumpyMatrixOperator(m, name='{}-{}-{}'.format(op.name, source_ind, range_ind))
            self._resultcache[identification_key] = result
            return result

        elif isinstance(op, LincombOperator):
            ops = [self.localize_operator(o, range_ind, source_ind) for o in op.operators]
            return LincombOperator(ops, op.coefficients)
        else:
            print("op is ", op)
            raise NotImplementedError

    def localize_localizer(self, ind):
        return NumpyLocalizer(self.space, [self.subspaces[i] for i in ind])


==> anc/arbilomod/lrb_operator_projection.py <==
import numpy as np

from pymor.operators.constructions import LincombOperator, VectorFunctional
from pymor.operators.numpy import NumpyMatrixOperator
from pymor.vectorarrays.numpy import NumpyVectorArray

import scipy.sparse
from mybmat import mybmat
scipy.sparse.bmat = mybmat


class LRBOperatorProjection:
    def __init__(self, operator, rhs, localizer, range_spaces, range_bases, source_spaces, source_bases):
        self.range_spaces = [self._consolidate_space(s) for s in range_spaces]
        self.range_bases = range_bases
        self.source_spaces = [self._consolidate_space(s) for s in source_spaces]
        self.source_bases = source_bases
        self.l = localizer
        self.operator = operator
        self.rhs = rhs

        self.localized_operators = {}
        self.reduced_localized_operators = {}

        def generate_localized_operators(op):
            if isinstance(op, LincombOperator):
                for iop in op.operators:
                    generate_localized_operators(iop)
                return

            assert isinstance(op, NumpyMatrixOperator)
            for range_space in self.range_spaces:
                for source_space in self.source_spaces:
                    lop = self.l.localize_operator(op, range_space, source_space)
                    if lop:
                        identification_key = (op.uid, source_space, range_space)
                        self.localized_operators[identification_key] = lop

        generate_localized_operators(self.operator)

        self.reduction_todo_list = set(self.localized_operators.keys())
        self._generate_reduced_localized_operators()

        self.dirty_range_spaces = []
        self.dirty_source_spaces = []

    def set_range_basis(self, space, basis):
        space = self._consolidate_space(space)
        assert space in self.range_spaces
        self.range_bases[self.range_spaces.index(space)] = basis
        self.dirty_range_spaces.append(space)

    def set_source_basis(self, space, basis):
        space = self._consolidate_space(space)
        assert space in self.source_spaces
        self.source_bases[self.source_spaces.index(space)] = basis
        self.dirty_source_spaces.append(space)

    def get_reduced_operator(self):
        self._generate_reduction_todo_list()
        self._generate_reduced_localized_operators()
        return self._localizedly_project_operator(self.operator)

    def get_reduced_rhs(self):
        return self._localizedly_project_functional(self.rhs)

    def reconstruct_source(self, u):
        assert len(u) == 1
        v = u.data.ravel()
        offset = 0
        r = self.operator.source.zeros()

        for space, basis in zip(self.source_spaces, self.source_bases):
            if basis is None:
                assert len(space) == 0
                space_dim = len(self.l.join_spaces(space))
                self.l.globalize_vector_array_add_inplace(r, NumpyVectorArray(v[offset:offset + space_dim]), space)
            else:
                space_dim = len(basis)
                self.l.globalize_vector_array_add_inplace(r, basis.lincomb(v[offset:offset + space_dim]), space)
            offset += space_dim

        return r

    def reconstruct_range(self, u):
        assert len(u) == 1
        v = u.data.ravel()
        offset = 0
        r = self.operator.range.zeros()

        for space, basis in zip(self.range_spaces, self.range_bases):
            if basis is None:
                assert len(space) == 0
                space_dim = len(self.l.join_spaces(space))
                self.l.globalize_vector_array_add_inplace(r, NumpyVectorArray(v[offset:offset + space_dim]), space)
            else:
                space_dim = len(basis)
                self.l.globalize_vector_array_add_inplace(r, basis.lincomb(v[offset:offset + space_dim]), space)
            offset += space_dim

        return r

    def _consolidate_space(self, space):
        if isinstance(space, (int, np.int32)):
            return (space,)
        else:
            return tuple(space)

    def _generate_reduced_localized_operators(self):
        for key in self.reduction_todo_list:
            self.reduced_localized_operators[key] \
                = self.localized_operators[key].projected(self.range_bases[self.range_spaces.index(key[2])],
                                                          self.source_bases[self.source_spaces.index(key[1])])

        self.reduction_todo_list = set()

    def _generate_reduction_todo_list(self):
        for key in self.localized_operators:
            if key[1] in self.dirty_source_spaces or key[2] in self.dirty_range_spaces:
                self.reduction_todo_list.add(key)

    def _localizedly_project_operator(self, op):
        if isinstance(op, LincombOperator):
            ops = [self._localizedly_project_operator(foo) for foo in op.operators]
            return LincombOperator(ops, coefficients=op.coefficients)
        assert op.linear and not op.parametric

        mats = [[None if (op.uid, source_space, range_space) not in self.reduced_localized_operators else
                 self.reduced_localized_operators[(op.uid, source_space, range_space)]._matrix
                 for source_space in self.source_spaces]
                for range_space in self.range_spaces]
        return NumpyMatrixOperator(scipy.sparse.bmat(mats).tocsc())

    def _localizedly_project_functional(self, op):
        if isinstance(op, LincombOperator):
            ops = [self._localizedly_project_functional(foo) for foo in op.operators]
            return LincombOperator(ops, coefficients=op.coefficients)

        assert op.linear and not op.parametric
        v = op.as_vector()

        def project_block(ids, basis):
            o = self.l.localize_vector_array(v, ids)
            if basis is None:
                return o.data
            else:
                return o.dot(basis)

        mats = [project_block(ids, basis)
                for ids, basis in zip(self.source_spaces, self.source_bases)]

        return VectorFunctional(NumpyVectorArray(np.concatenate(mats, axis=1), copy=False), copy=False)


==> anc/arbilomod/mybmat.py <==
import numpy as np
from scipy.sparse import coo_matrix
from scipy.sparse.sputils import upcast


def mybmat(blocks, format=None, dtype=None):
    blocks = np.asarray(blocks, dtype='object')

    if np.rank(blocks) != 2:
        raise ValueError('blocks must have rank 2')

    M,N = blocks.shape

    block_mask = np.zeros(blocks.shape, dtype=np.bool)
    brow_lengths = np.zeros(blocks.shape[0], dtype=np.intc)
    bcol_lengths = np.zeros(blocks.shape[1], dtype=np.intc)

    # convert everything to COO format
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = coo_matrix(blocks[i,j])
                blocks[i,j] = A
                block_mask[i,j] = True

                if brow_lengths[i] == 0:
                    brow_lengths[i] = A.shape[0]
                else:
                    if brow_lengths[i] != A.shape[0]:
                        raise ValueError('blocks[%d,:] has incompatible row dimensions' % i)

                if bcol_lengths[j] == 0:
                    bcol_lengths[j] = A.shape[1]
                else:
                    if bcol_lengths[j] != A.shape[1]:
                        raise ValueError('blocks[:,%d] has incompatible column dimensions' % j)


    nnz = sum([A.nnz for A in blocks[block_mask]])
    if dtype is None:
        dtype = upcast(*tuple([A.dtype for A in blocks[block_mask]]))

    row_offsets = np.concatenate(([0], np.cumsum(brow_lengths)))
    col_offsets = np.concatenate(([0], np.cumsum(bcol_lengths)))

    data = np.empty(nnz, dtype=dtype)
    row = np.empty(nnz, dtype=np.intc)
    col = np.empty(nnz, dtype=np.intc)

    nnz = 0
    for i in range(M):
        for j in range(N):
            if blocks[i,j] is not None:
                A = blocks[i,j]
                data[nnz:nnz + A.nnz] = A.data
                row[nnz:nnz + A.nnz] = A.row
                col[nnz:nnz + A.nnz] = A.col

                row[nnz:nnz + A.nnz] += row_offsets[i]
                col[nnz:nnz + A.nnz] += col_offsets[j]

                nnz += A.nnz

    shape = (np.sum(brow_lengths), np.sum(bcol_lengths))
    return coo_matrix((data, (row, col)), shape=shape).asformat(format)


==> anc/arbilomod/partitioner.py <==
from __future__ import absolute_import, division, print_function

import numpy as np

from pymor.grids.tria import TriaGrid


def partition_tria_grid(grid, num_intervals=(2, 2)):
    assert isinstance(grid, TriaGrid)
    assert not grid.identify_left_right and not grid.identify_bottom_top
    assert grid.num_intervals[0] % num_intervals[0] == 0
    assert grid.num_intervals[1] % num_intervals[1] == 0

    gni = grid.num_intervals
    ni = num_intervals
    gni_per_i = (gni[0] / ni[0], gni[1] / ni[1])

    vertex_numbers = (np.arange((grid.num_intervals[0] + 1) * (grid.num_intervals[1] + 1))
                      .reshape((grid.num_intervals[1] + 1, grid.num_intervals[0] + 1)).T)

    center_vertex_numbers = (np.arange(grid.num_intervals[0] * grid.num_intervals[1])
                             .reshape(grid.num_intervals[1], grid.num_intervals[0]).T) + vertex_numbers.size

    subdomains = np.array([[vertex_numbers[i0 * gni_per_i[0] + 1:(i0 + 1) * gni_per_i[0],
                                           i1 * gni_per_i[1] + 1:(i1 + 1) * gni_per_i[1]].ravel()
                            for i1 in range(ni[1])]
                           for i0 in range(ni[0])])

    subdomain_centers = np.array([[center_vertex_numbers[i0 * gni_per_i[0]:(i0 + 1) * gni_per_i[0],
                                                         i1 * gni_per_i[1]:(i1 + 1) * gni_per_i[1]].ravel()
                                  for i1 in range(ni[1])]
                                 for i0 in range(ni[0])])

    subdomains = np.concatenate((subdomains, subdomain_centers), axis=2)
    del subdomain_centers

    x0_edges = np.array([[vertex_numbers[i0 * gni_per_i[0] + 1:(i0 + 1) * gni_per_i[0],
                                         i1 * gni_per_i[1]].ravel()
                          for i1 in range(ni[1] + 1)]
                         for i0 in range(ni[0])])

    x1_edges = np.array([[vertex_numbers[i0 * gni_per_i[0],
                                         i1 * gni_per_i[1] + 1:(i1 + 1) * gni_per_i[1]].ravel()
                          for i1 in range(ni[1])]
                         for i0 in range(ni[0] + 1)])

    vertices = np.array([[[vertex_numbers[i0 * gni_per_i[0],
                                          i1 * gni_per_i[1]]]
                          for i1 in range(ni[1] + 1)]
                         for i0 in range(ni[0] + 1)])

    return subdomains, (x0_edges, x1_edges), vertices


def merge_domain_boundaries(subdomains, edges, vertices):

    subdomains = [[s for s in sd] for sd in subdomains]
    subdomains[0] = [np.concatenate((s, e)) for s, e in zip(subdomains[0], edges[1][0])]
    subdomains[-1] = [np.concatenate((s, e)) for s, e in zip(subdomains[-1], edges[1][-1])]
    for i in range(len(subdomains)):
        subdomains[i][0] = np.concatenate((subdomains[i][0], edges[0][i][0]))
        subdomains[i][-1] = np.concatenate((subdomains[i][-1], edges[0][i][-1]))
    for i, j in [(0, 0), (0, -1), (-1, 0), (-1, -1)]:
        subdomains[i][j] = np.concatenate((subdomains[i][j], vertices[i][j]))

    x0_edges, x1_edges = edges[0][:, 1:-1], edges[1][1:-1, :]
    x0_edges = [[e for e in ed] for ed in x0_edges]
    x1_edges = [[e for e in ed] for ed in x1_edges]
    x0_edges[0] = [np.concatenate((e, v)) for e, v in zip(x0_edges[0], vertices[0, 1:-1])]
    x0_edges[-1] = [np.concatenate((e, v)) for e, v in zip(x0_edges[-1], vertices[-1, 1:-1])]
    for i in range(len(x1_edges)):
        x1_edges[i][0] = np.concatenate((x1_edges[i][0], vertices[i + 1, 0]))
        x1_edges[i][-1] = np.concatenate((x1_edges[i][-1], vertices[i + 1, -1]))

    vertices = [[v for v in vt] for vt in vertices[1:-1, 1:-1]]

    return subdomains, (x0_edges, x1_edges), vertices


def build_subspaces(subdomains, edges, vertices):
    subdomains, edges, vertices = merge_domain_boundaries(subdomains, edges, vertices)

    dtype = {'names': ['id', 'codim', 'patch', 'cpatch', 'hpatch', 'env', 'cenv', 'henv', 'dofs'],
             'formats': ['int32', 'int8', 'object', 'object', 'object', 'object', 'object', 'object', 'object']}

    sd_x0 = len(subdomains)
    sd_x1 = len(subdomains[0])
    sd = np.zeros((sd_x0, sd_x1), dtype=dtype)

    sd['dofs'] = subdomains
    sd['id'] = np.arange(sd_x0 * sd_x1).reshape((sd_x0, sd_x1))
    sd['codim'] = 0

    x0_ed_x0 = len(edges[0])
    x0_ed_x1 = len(edges[0][0])
    x0_ed = np.zeros((x0_ed_x0, x0_ed_x1), dtype=dtype)

    x0_ed['dofs'] = edges[0]
    x0_ed['id'] = np.arange(x0_ed_x0 * x0_ed_x1).reshape((x0_ed_x0, x0_ed_x1)) + sd.size
    x0_ed['codim'] = 1

    x1_ed_x0 = len(edges[1])
    x1_ed_x1 = len(edges[1][0])
    x1_ed = np.zeros((x1_ed_x0, x1_ed_x1), dtype=dtype)

    x1_ed['dofs'] = edges[1]
    x1_ed['id'] = np.arange(x1_ed_x0 * x1_ed_x1).reshape((x1_ed_x0, x1_ed_x1)) + (sd.size + x0_ed.size)
    x1_ed['codim'] = 1

    vt_x0 = len(vertices)
    vt_x1 = len(vertices[1])
    vt = np.zeros((vt_x0, vt_x1), dtype=dtype)
    vt['dofs'] = vertices
    vt['id'] = np.arange(vt_x0 * vt_x1).reshape((vt_x0, vt_x1)) + (sd.size + x0_ed.size + x1_ed.size)
    vt['codim'] = 2

    for i, s in np.ndenumerate(sd):
        s['patch'] = (s['id'],)
        cpatch = []
        if i[0] > 0:
            cpatch.append(x1_ed['id'][i[0] - 1, i[1]])
        if i[0] + 1 < sd_x0:
            cpatch.append(x1_ed['id'][i])
        if i[1] > 0:
            cpatch.append(x0_ed['id'][i[0], i[1] - 1])
        if i[1] + 1 < sd_x1:
            cpatch.append(x0_ed['id'][i])

        if i[0] > 0 and i[1] > 0:
            cpatch.append(vt['id'][i[0] - 1, i[1] - 1])
        if i[0] > 0 and i[1] + 1 < sd_x1:
            cpatch.append(vt['id'][i[0] - 1, i[1]])
        if i[0] + 1 < sd_x0 and i[1] > 0:
            cpatch.append(vt['id'][i[0], i[1] - 1])
        if i[0] + 1 < sd_x0 and i[1] + 1 < sd_x1:
            cpatch.append(vt['id'][i[0], i[1]])

        s['cpatch'] = tuple(cpatch)
        s['hpatch'] = tuple()

    for i, e in np.ndenumerate(x0_ed):
        patch = [e['id'], sd['id'][i[0], i[1]], sd['id'][i[0], i[1] + 1]]
        e['patch'] = tuple(patch)
        e['hpatch'] = tuple([x for x in patch if not x == e['id']])

        if i[0] > 0:
            patch.extend([sd['id'][i[0] - 1, i[1]], sd['id'][i[0] - 1, i[1] + 1],
                          x0_ed['id'][i[0] - 1, i[1]],
                          x1_ed['id'][i[0] - 1, i[1]], x1_ed['id'][i[0] - 1, i[1] + 1],
                          vt['id'][i[0] - 1, i[1]]])
        if i[0] + 1 < sd_x0:
            patch.extend([sd['id'][i[0] + 1, i[1]], sd['id'][i[0] + 1, i[1] + 1],
                          x0_ed['id'][i[0] + 1, i[1]],
                          x1_ed['id'][i[0], i[1]], x1_ed['id'][i[0], i[1] + 1],
                          vt['id'][i[0], i[1]]])
        e['env'] = tuple(patch)
        e['henv'] = tuple([x for x in patch if not x == e['id']])

    for i, e in np.ndenumerate(x1_ed):
        patch = [e['id'], sd['id'][i[0], i[1]], sd['id'][i[0] + 1, i[1]]]
        e['patch'] = tuple(patch)
        e['hpatch'] = tuple([x for x in patch if not x == e['id']])

        if i[1] > 0:
            patch.extend([sd['id'][i[0], i[1] - 1], sd['id'][i[0] + 1, i[1] - 1],
                          x1_ed['id'][i[0], i[1] - 1],
                          x0_ed['id'][i[0], i[1] - 1], x0_ed['id'][i[0] + 1, i[1] - 1],
                          vt['id'][i[0], i[1] - 1]])
        if i[1] + 1 < sd_x1:
            patch.extend([sd['id'][i[0], i[1] + 1], sd['id'][i[0] + 1, i[1] + 1],
                          x1_ed['id'][i[0], i[1] + 1],
                          x0_ed['id'][i[0], i[1]], x0_ed['id'][i[0] + 1, i[1]],
                          vt['id'][i[0], i[1]]])
        e['env'] = tuple(patch)
        e['henv'] = tuple([x for x in patch if not x == e['id']])

    for i, v in np.ndenumerate(vt):
        v['patch'] = tuple(np.concatenate(([v['id']],
                                           sd['id'][i[0]:i[0] + 2, i[1]:i[1] + 2].ravel(),
                                           x0_ed['id'][i[0]:i[0] + 2, i[1]],
                                           x1_ed['id'][i[0], i[1]:i[1] + 2])))
        v['env'] = v['patch']
        v['hpatch'] = tuple([x for x in v['patch'] if not x == v['id']])
        v['henv'] = tuple([x for x in v['env'] if not x == v['id']])

    subspaces = np.concatenate((sd.ravel(), x0_ed.ravel(), x1_ed.ravel(), vt.ravel()))
    subspaces_per_codim = (sd['id'].ravel(),
                           np.concatenate((x0_ed['id'].ravel(), x1_ed['id'].ravel())),
                           vt['id'].ravel())

    for s in subspaces:
        if s['codim'] == 0:
            s['env'] = tuple(set(i
                                 for k in s['cpatch'] if subspaces[k]['codim'] == 1
                                 for i in subspaces[k]['env']))
            s['henv'] = tuple([x for x in s['env'] if not x == s['id']])
        else:
            s['cpatch'] = tuple(set(i
                                    for k in s['patch'] if subspaces[k]['codim'] == 0
                                    for i in subspaces[k]['cpatch'] if i not in s['patch']))
        s['cenv'] = tuple(set(i
                              for k in s['env'] if subspaces[k]['codim'] == 0
                              for i in subspaces[k]['cpatch'] if i not in s['env']))

    # sort all:
    for x in subspaces:
        for spacename in ['patch', 'cpatch', 'hpatch', 'env', 'cenv', 'henv']:
            s[spacename] = tuple(sorted(s[spacename]))

    return subspaces, subspaces_per_codim


==> anc/arbilomod/postprocessing_H_study.py <==
import simdb
import numpy as np

db = simdb.SimulationDatabase()
ex = db.select("H_study")

import matplotlib.pyplot as plt

def get_h(dofs):
    for i in range(500):
        hinv = i*200
        if hinv * hinv + (hinv+1)*(hinv+1) == dofs:
            return hinv
    
    assert False

def get_training_dofs(h, domains=8):
    #cells per domain:
    cpd = h/domains
    width = cpd*3
    height = cpd*2
    dofs = height * width + (height+1)*(width+1)
    return dofs

def get_c0_dofs(h, domains=8):
    cpd = h/domains
    dofs = cpd*cpd + (cpd-1)*(cpd-1)
    return dofs

Hinvs = []
average_training_times = []
max_training_times = []
average_greedy_times = []
max_greedy_times = []


global_solve_times = []
reduced_solve_times = []
dofss = []
rb_sizes = []
errors = []
hinvs = []

for e in ex:
    try:
        Hinv = e.p.coarse_grid_resolution
        average_training_time = np.average(e.d.training_timings[0].values())
        max_training_time = np.max(e.d.training_timings[0].values())
        average_greedy_time = np.average(e.d.greedy_timings[0].values())
        max_greedy_time = np.max(e.d.greedy_timings[0].values())

        global_solve_time = e.d.global_solve_time[0]
        reduced_solve_time = e.d.reduced_solve_time[0]
        max_greedy_time = np.max(e.d.greedy_timings[0].values())
        dofs = e.d.num_dofs[0]
        rb_size = e.d.rb_size[0]
        error = np.max(e.d.relative_errors)
    except:# NotImplementedError:
        print("error")
        break

    Hinvs.append(Hinv)
    average_training_times.append(average_training_time)
    max_training_times.append(max_training_time)
    average_greedy_times.append(average_greedy_time)
    max_greedy_times.append(max_greedy_time)

    global_solve_times.append(global_solve_time)
    reduced_solve_times.append(reduced_solve_time)
    dofss.append(dofs)
    rb_sizes.append(rb_size)
    errors.append(error)
    hinvs.append(get_h(dofs))

    print("Hinv: {}".format(Hinv))
    print("hinv: {}".format(get_h(dofs)))
    print("global solve time: {}".format(global_solve_time))
    print("reduced solve time: {}".format(reduced_solve_time))
    print("average training time: {}".format(average_training_time))
    print("average greedy time: {}".format(average_greedy_time))
    print("maximum greedy time: {}".format(max_greedy_time))
    print("number of dofs: {}".format(dofs))
    print("rb size: {}".format(rb_size))
    print("error {}".format(error))
    print("")

print("global dofs " + " & ".join(["{:,}".format(s) for s in dofss]))
print("global solve time " + " & ".join(["{:.3g}".format(s) for s in global_solve_times]))
print("average training time: " + " & ".join(["{:.3g}".format(s) for s in average_training_times]))
print("max greedy time " + " & ".join(["{:.3g}".format(s) for s in max_greedy_times]))
print("rb size: " + " & ".join(["{:,}".format(s) for s in rb_sizes]))
print("reduced solve time: " + " & ".join(["{:.3g}".format(s) for s in reduced_solve_times]))
print("reduction error " + " & ".join(["{:.3e}".format(s) for s in errors]))

print("")
for row in range(len(hinvs)):
    print("{} & {:,} & {:.3g} & {:.3g} & {:,} & {:.3g} & {:.3g} & {:,} & {:.3g} & {:.3g}\\\\".format(
        Hinvs[row],
        get_training_dofs(hinvs[row],Hinvs[row]),
        average_training_times[row],
        max_training_times[row],
        get_c0_dofs(hinvs[row],Hinvs[row]),
        average_greedy_times[row],
        max_greedy_times[row],
        rb_sizes[row],
        reduced_solve_times[row] * 1000.,
        errors[row] * 1000.
    ))


==> anc/arbilomod/postprocessing_basisreuse.py <==
import simdb
import numpy as np

database = simdb.SimulationDatabase()

import matplotlib.pyplot as plt

experiments = database.select("basisreuse", codim1_training=False)
if False:
    plt.yscale("log")
    for experiment in experiments:
        if experiment.p.clear_all_spaces:
            label = "no reuse"
        else:
            label = "with reuse"
        y_values = [max(e) for e in experiment.d.relative_errors]
        plt.plot(y_values, "o-", label=label)
        plt.legend()
        plt.show()

titles = ["with_reuse", "without_reuse"]
iterationss = []
y_min = 1

for experiment,title in zip(experiments,titles):
    print("== {} ==".format(title))
    offsets = list(experiment.d.iteration_start)
    print("Offsets:\t{}".format(offsets))
    
    # error values
    y_values = [max(e) for e in experiment.d.relative_errors]
    y_min = min(y_min, min(y_values))
    
    # end "iterators"
    ends = offsets[1:]+[len(y_values)]
    
    # compute iterations
    iterations = [1,2,3,4,5] # [ (ends[j]-offsets[j]-1) for j in range(len(offsets)) ]
    iterations = [ (e-o-1) for e,o in zip(ends,offsets) ]
    iterationss.append(iterations)
    
    print("Iterations:\t{}".format(iterations))
    print("")

    # write one file per run containing the errors
    for j,(offset,end) in enumerate(zip(offsets,ends)):
        lines = []
        lines.append("Iteration\tError\n")
        for it, value in enumerate(y_values[offset:end]):
            lines.append(str(it) + " " + str(value) + "\n")

        filename = "basisreuse_"+title+"_"+str(j)+".dat"
        outfile = file(filename,"w")
        outfile.writelines(lines)
        outfile.close()
        print("write "+filename)

# write info file
import string
filename = "basisreuse_info.tex"
outfile = file(filename,"w")
numberNames = dict(zip(range(0, 26), string.ascii_uppercase))
widthExtra = 5
widthTotal = 0
for i,iterations in enumerate(zip(*iterationss)):
    for j,it in enumerate(iterations):
        outfile.write("\\def\\btIter"+numberNames[i]+numberNames[j]+'{'+str(it)+"}\n")
    w = max(iterations[0],iterations[1])+widthExtra
    widthTotal += w
    outfile.write("\\def\\btWidth"+numberNames[i]+'{'+str(w)+"}\n")
outfile.write("\\def\\btWidthTotal{"+str(widthTotal)+"}\n")
outfile.close()
print("write "+filename)

print("\ny-min: {}".format(y_min))
print("")

for n,(i1,i2) in enumerate(zip(iterationss[0],iterationss[1])):
    print("{} & {} & {} (-{:.0f} \\%) \\\\".format(n+1,i2,i1,100.*(1.-float(i1)/float(i2))))


==> anc/arbilomod/postprocessing_basisreuse_with_training.py <==
import simdb
import numpy as np

database = simdb.SimulationDatabase()

import matplotlib.pyplot as plt

experiments = database.select("basisreuse_with_training")

if False:
    plt.yscale("log")
    for experiment in experiments:
        y_values = [max(e) for e in experiment.d.relative_errors]
        plt.plot(y_values, "o-", label=str(experiment.p.fine_grid_resolution))

    plt.legend()
    plt.show()

titles = ["with_reuse", "without_reuse"]
iterationss = []
num_greedyss = []
num_trainingss = []
y_min = 1

for experiment,title in zip(experiments,titles):
    print("== {} ==".format(title))
    offsets = list(experiment.d.iteration_start)
    print("Offsets:\t{}".format(offsets))

    # error values
    y_values = [max(e) for e in experiment.d.relative_errors]
    y_min = min(y_min, min(y_values))

    # end "iterators"
    ends = offsets[1:]+[len(y_values)]

    # compute num_trainings and num_greedys
    num_trainings = map(len,experiment.d.training_timings)
    num_trainingss.append(num_trainings)

    # select greedy iterations accring to offsets
    num_greedys_all = map(len,experiment.d.greedy_timings)
    num_greedys = [num_greedys_all[o] for o in offsets]
    num_greedyss.append(num_greedys)

    # compute iterations
    iterations = [1,2,3,4,5] # [ (ends[j]-offsets[j]-1) for j in range(len(offsets)) ]
    iterations = [ (e-o-1) for e,o in zip(ends,offsets) ]
    iterationss.append(iterations)
    
    print("Iterations:\t{}".format(iterations))
    print("Greedys:\t{}".format(num_greedys))
    print("")

    # write one file per run containing the errors
    for j,(offset,end) in enumerate(zip(offsets,ends)):
        lines = []
        lines.append("Iteration\tError\n")
        for it, value in enumerate(y_values[offset:end]):
            lines.append(str(it) + " " + str(value) + "\n")

        filename = "basisreuse_training_"+title+"_"+str(j)+".dat"
        outfile = file(filename,"w")
        outfile.writelines(lines)
        outfile.close()
        print("write "+filename)

# write info file
import string
filename = "basisreuse_training_info.tex"
outfile = file(filename,"w")
numberNames = dict(zip(range(0, 26), string.ascii_uppercase))
widthExtra = 5
widthTotal = 0
for i,iterations in enumerate(zip(*iterationss)):
    for j,it in enumerate(iterations):
        outfile.write("\\def\\btIter"+numberNames[i]+numberNames[j]+'{'+str(it)+"}\n")
    w = max(iterations[0],iterations[1])+widthExtra
    widthTotal += w
    outfile.write("\\def\\btWidth"+numberNames[i]+'{'+str(w)+"}\n")
outfile.write("\\def\\btWidthTotal{"+str(widthTotal)+"}\n")
outfile.close()
print("write "+filename)

print("\ny-min: {}".format(y_min))
print("")

for n,(i1,i2,nt1,nt2,ng1,ng2) in enumerate(zip(iterationss[0],iterationss[1],num_trainingss[0],num_trainingss[1],num_greedyss[0],num_greedyss[1])):
    print("{} & {} & {} (-{:.0f} \\%)  & {} & {} (-{:.0f} \\%)  & {} & {} (-{:.0f} \\%) \\\\".format(
        n+1,
        nt2,nt1,100.*(1.-float(nt1)/float(nt2)),
        ng2,ng1,100.*(1.-float(ng1)/float(ng2)),
        i2,i1,100.*(1.-float(i1)/float(i2))        
    ))


==> anc/arbilomod/postprocessing_create_timings.py <==
import simdb
import numpy as np

database = simdb.SimulationDatabase()

import matplotlib.pyplot as plt

def get_h(dofs):
    for i in range(500):
        hinv = i*200
        if hinv * hinv + (hinv+1)*(hinv+1) == dofs:
            return hinv
    
    assert False

def get_training_dofs(h):
    #cells per domain:
    cpd = h/8
    width = cpd*3
    height = cpd*2
    dofs = height * width + (height+1)*(width+1)
    return dofs

def get_c0_dofs(h):
    cpd = h/8
    dofs = cpd*cpd + (cpd-1)*(cpd-1)
    return dofs

experiments = database.select("timings")

global_solve_times = []
reduced_solve_times = []
average_training_times = []
average_greedy_times = []
max_greedy_times = []
dofss = []
rb_sizes = []
errors = []
hinvs = []
for experiment in experiments:
    try:
        global_solve_time = experiment.d.global_solve_time[0]
        reduced_solve_time = experiment.d.reduced_solve_time[0]
        average_training_time = np.average(experiment.d.training_timings[0].values())
        average_greedy_time = np.average(experiment.d.greedy_timings[0].values())
        max_greedy_time = np.max(experiment.d.greedy_timings[0].values())
        dofs = experiment.d.num_dofs[0]
        rb_size = experiment.d.rb_size[0]
        error = np.max(experiment.d.relative_errors)
    except:
        print("error")
        break

    global_solve_times.append(global_solve_time)
    reduced_solve_times.append(reduced_solve_time)
    average_training_times.append(average_training_time)
    average_greedy_times.append(average_greedy_time)
    max_greedy_times.append(max_greedy_time)
    dofss.append(dofs)
    rb_sizes.append(rb_size)
    errors.append(error)
    hinvs.append(get_h(dofs))

    print("hinv: {}".format(get_h(dofs)))
    print("global solve time: {}".format(global_solve_time))
    print("reduced solve time: {}".format(reduced_solve_time))
    print("average training time: {}".format(average_training_time))
    print("average greedy time: {}".format(average_greedy_time))
    print("maximum greedy time: {}".format(max_greedy_time))
    print("number of dofs: {}".format(dofs))
    print("rb size: {}".format(rb_size))
    print("error {}".format(error))
    print("")

print("global dofs " + " & ".join(["{:,}".format(s) for s in dofss]))
print("global solve time " + " & ".join(["{:.3g}".format(s) for s in global_solve_times]))
print("average training time: " + " & ".join(["{:.3g}".format(s) for s in average_training_times]))
print("max greedy time " + " & ".join(["{:.3g}".format(s) for s in max_greedy_times]))
print("rb size: " + " & ".join(["{:,}".format(s) for s in rb_sizes]))
print("reduced solve time: " + " & ".join(["{:.3g}".format(s) for s in reduced_solve_times]))
print("reduction error " + " & ".join(["{:.3e}".format(s) for s in errors]))

print("")
for row in range(len(hinvs)):
    print("{} & {:,} & {:.3g} & {:,} & {:.3g} & {:,} & {:.3g} & {:,} & {:.3g} & {:.3e}\\\\".format(
        hinvs[row],
        dofss[row],
        global_solve_times[row],
        get_training_dofs(hinvs[row]),
        average_training_times[row],
        get_c0_dofs(hinvs[row]),
        max_greedy_times[row],
        rb_sizes[row],
        reduced_solve_times[row] * 1000.,
        errors[row] * 1000.
    ))


==> anc/arbilomod/postprocessing_draw_basis_sizes.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import simdb

experiment = "draw_basis_sizes"
ex = simdb.SimulationDatabase().select_unique(experiment)

interface_thickness = 0.01
nx = ex.p.coarse_grid_resolution
ny = ex.p.coarse_grid_resolution
x_size = 1./nx
y_size = 1./ny
num_domains = nx*ny
num_xedges = nx*(ny-1)
num_yedges = (nx-1)*ny
num_vertices = (nx-1)*(ny-1)

data = np.concatenate((ex.d.volume_basis_sizes[0], ex.d.interface_basis_sizes[0], np.ones((nx-1)*(ny-1))))

print("max reduction error: {:e}".format(np.max(ex.d.relative_errors)))
rectangles = []

# domains
for x in range(nx):
    for y in range(ny):
        ylow = y * y_size + interface_thickness
        if y == 0:
            ylow = 0
        yhigh = (y+1) * y_size - interface_thickness
        if y == ny-1:
            yhigh = 1
        xlow = x * x_size + interface_thickness
        if x == 0:
            xlow = 0
        xhigh = (x+1) * x_size - interface_thickness
        if x == nx-1:
            xhigh = 1
        rectangles.append(matplotlib.patches.Rectangle((xlow, ylow), xhigh-xlow, yhigh - ylow))

# x-edges
for x in range(nx):
    for y in range(1, ny):
        ylow = y*y_size - interface_thickness
        yhigh = y*y_size + interface_thickness
        xlow = x * x_size + interface_thickness
        if x == 0:
            xlow = 0
        xhigh = (x+1) * x_size - interface_thickness
        if x == nx-1:
            xhigh = 1
        rectangles.append(matplotlib.patches.Rectangle((xlow, ylow), xhigh-xlow, yhigh - ylow))

# y-edges:
for x in range(1, nx):
    for y in range(ny):
        ylow = y * y_size + interface_thickness
        if y == 0:
            ylow = 0
        yhigh = (y+1) * y_size - interface_thickness
        if y == ny-1:
            yhigh = 1
        xlow = x * x_size - interface_thickness
        xhigh = x * x_size + interface_thickness
        rectangles.append(matplotlib.patches.Rectangle((xlow, ylow), xhigh-xlow, yhigh - ylow))

# vertices:
for x in range(1, nx):
    for y in range(1, ny):
        ylow = y*y_size - interface_thickness
        yhigh = y*y_size + interface_thickness
        xlow = x * x_size - interface_thickness
        xhigh = x * x_size + interface_thickness
        rectangles.append(matplotlib.patches.Rectangle((xlow, ylow), xhigh-xlow, yhigh - ylow))

myfigure = plt.figure()
axis = myfigure.gca()

p = matplotlib.collections.PatchCollection(rectangles, cmap="OrRd")
assert len(rectangles) == len(data)
p.set_array(data)
axis.add_collection(p)
axis.set_xticks([])
axis.set_yticks([])
myfigure.set_size_inches(2.6,2)
myfigure.colorbar(p)
myfigure.savefig("basis_sizes.png",dpi=300, pad_inches=1)
plt.show()


==> anc/arbilomod/postprocessing_estimatorperformance.py <==
import simdb
import numpy as np

database = simdb.SimulationDatabase()

import matplotlib.pyplot as plt

experiment = database.select_unique("estimatorperformance")

# calculate estimators
coercivity_constant = 1
abs_estimators = experiment.d.riesz_norms / coercivity_constant
rel_estimators = abs_estimators / ( experiment.d.rb_solution_norms - abs_estimators )

puconstant = 1
abs_local_estimators = experiment.d.sqsum_local_riesz / coercivity_constant * puconstant
rel_local_estimators = abs_local_estimators / ( experiment.d.rb_solution_norms - abs_local_estimators )

if False:
    plt.yscale("log")

    y_values = [max(e) for e in experiment.d.relative_errors]
    plt.plot(y_values, "o-", label="relative error")

    y_values = [max(e) for e in experiment.d.relative_energy_errors]
    plt.plot(y_values, "o-", label="relative energy error")

    y_values = [max(e) for e in rel_estimators]
    plt.plot(y_values, "o-", label="relative error estimator")

    y_values = [max(e) for e in rel_local_estimators]
    plt.plot(y_values, "o-", label="relative localized error estimator")

    plt.legend()
    plt.show()


offsets = list(experiment.d.iteration_start)
ends = offsets[1:] + [len(abs_estimators)]

for j,(offset,end) in enumerate(zip(offsets,ends)):
    lines = []
    lines.append("Iteration RelError RelEnError RelEstimator RelLocEstimator\n")
    for it, (e,re,res,rles) in enumerate(zip(experiment.d.relative_errors[offset:end],experiment.d.relative_energy_errors[offset:end],rel_estimators[offset:end],rel_local_estimators[offset:end])):
        lines.append("{} {} {} {} {}\n".format(it,max(e),max(re),max(res),max(rles)))

    filename = "estimatorperformance_{}.dat".format(j)
    outfile = file(filename, "w")
    outfile.writelines(lines)
    outfile.close()
    print("write " + filename)


import string
filename = "estimatorperformance_info.tex"
outfile = file(filename, "w")
numberNames = dict(zip(range(0, 26), string.ascii_uppercase))
widthExtra = 5
widthTotal = 0

iterations = [ (e-o-1) for e,o in zip(ends,offsets) ]
for i,iters in enumerate(iterations):
    outfile.write("\\def\\btIter"+numberNames[i]+numberNames[0]+'{'+str(iters)+"}\n")
    outfile.write("\\def\\btIter"+numberNames[i]+numberNames[1]+'{'+str(iters)+"}\n")
    w = iters + widthExtra
    widthTotal += w
    outfile.write("\\def\\btWidth"+numberNames[i]+'{'+str(w)+"}\n")

outfile.write("\\def\\btWidthTotal{"+str(widthTotal)+"}\n")
outfile.close()
print("write "+filename)



==> anc/arbilomod/postprocessing_tolerances.py <==
import numpy as np
import simdb

from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt

experimentname = "tolerances"
database = simdb.SimulationDatabase()
experiments = database.select(experimentname)

training_tolerance = []
greedy_tolerance = []
errors = []
for experiment in experiments:
    try:
        c1t = experiment.p.codim1_training_tolerance
        c0t = experiment.p.codim0_greedy_tolerance
        error = np.max(experiment.d.relative_errors)
        training_tolerance.append(experiment.p.codim1_training_tolerance)
        greedy_tolerance.append(experiment.p.codim0_greedy_tolerance)
        errors.append(error)
    except:
        print("error")

fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
#ax.set_xscale("log")
#ax.set_yscale("log")
#ax.set_zscale("log")
ax.scatter(np.log10(training_tolerance),np.log10(greedy_tolerance),np.log10(errors))
ax.set_xlabel("training")
ax.set_ylabel("greedy")
plt.show()

outfile = file("errors_tolerances.txt","w")
for t1,t0,e in zip(training_tolerance, greedy_tolerance, errors):
    outfile.write("{} {} {}\n".format(t1,t0,e))


==> anc/arbilomod/problems.py <==
from __future__ import absolute_import, division, print_function

from pymor.analyticalproblems.elliptic import EllipticProblem
from pymor.discretizers.elliptic import discretize_elliptic_cg
from pymor.domaindescriptions.basic import RectDomain
from pymor.domaindescriptions.boundarytypes import BoundaryType
from pymor.functions.basic import FunctionBase, ConstantFunction
from pymor.operators.constructions import VectorFunctional, LincombOperator, VectorOperator
from pymor.operators.interfaces import OperatorInterface
from pymor.parameters.functionals import ExpressionParameterFunctional
from pymor.parameters.spaces import CubicParameterSpace
from pymor.playground.functions.bitmap import BitmapFunction

import numpy as np


def deaffinize_discretization(d, shift=None, mu_shift=None):
    assert (shift is None) != (mu_shift is None)
    if isinstance(shift, OperatorInterface):
        raise NotImplementedError
    if mu_shift is not None:
        mu_shift = d.parse_parameter(mu_shift)
        shift = d.solve(mu=mu_shift)
    vecs = [-op.apply(shift) for op in d.operator.operators]
    shift_functional = LincombOperator([VectorFunctional(v) for v in vecs],
                                       d.operator.coefficients)
    vectors = {'shift': VectorOperator(shift)}
    vectors.update(d.vector_operators)
    return d.with_(rhs=d.rhs + shift_functional,
                   vector_operators=vectors)


def h_problem(diameter=1/200, closed_connections=(3, 4), use_solution_for_shift=True):
    for i in closed_connections:
        assert i in (1, 2, 3, 4, 5, 6)
    backgroundfunction = ConstantFunction(1., dim_domain=2)
    coefficientfunction = BitmapFunction('h_allopen.png', range=(1., 0.))
    for i in closed_connections:
        coefficientfunction = coefficientfunction + BitmapFunction('h_close'+str(i)+'.png', range=(1., 0))

    p = EllipticProblem(domain=RectDomain([[0, 0], [1, 1]],
                                          top=BoundaryType("neumann"), bottom=BoundaryType("neumann")),
                        diffusion_functions=(backgroundfunction,
                                             coefficientfunction),
                        diffusion_functionals=(1.,
                                               ExpressionParameterFunctional('10**channels', {'channels': tuple()})),
                        rhs=ConstantFunction(0., dim_domain=2),
                        dirichlet_data=BitmapFunction('h_boundary.png', range=(-1., 2. * 255./100. - 1.)),
                        parameter_space=CubicParameterSpace({'channels': tuple()}, 0., 5.))
    d, data = discretize_elliptic_cg(p, diameter=diameter)

    # hack the system matrices for improved numerical stablility
    dirichlet_dofs = data['boundary_info'].dirichlet_boundaries(2)
    for op in d.operator.operators:
        op.assemble()._matrix[dirichlet_dofs, dirichlet_dofs] *= 1e5
    d.rhs.assemble()._matrix[:, dirichlet_dofs] *= 1e5

    if use_solution_for_shift:
        da = deaffinize_discretization(d, mu_shift=0.)
    else:
        g, bi = data['grid'], data['boundary_info']
        dirichlet_dofs = bi.dirichlet_boundaries(2)
        U_shift = d.solution_space.zeros()
        U_shift.data[:, dirichlet_dofs] = p.dirichlet_data.evaluate(g.centers(2)[dirichlet_dofs])
        da = deaffinize_discretization(d, shift=U_shift)
    return d, da, data


==> anc/arbilomod/space_decomposition.py <==
import numpy as np
from itertools import chain
from itertools import izip

from pymor.operators.numpy import NumpyMatrixOperator


class TrivialDecomposition(object):
    def __init__(self, localizer):
        self.l = localizer

        self.base_spaces = [(i,) for i in range(len(self.l.subspaces))]

    def decompose(self, va, space, targetedge=None):
        result = {}
        for space_id in space:
            result[(space_id,)] = self.l.to_space(va, space, (space_id,))
        return result

    def extend(self, va, space_id):
        return (va, (space_id,))

    def extend_space(self, space_id):
        return (space_id,)


class LinearAndSolutionDecomposition(object):
    def __init__(self, localizer, d, subspaces, subspaces_per_codim, standard_mu):
        self.l = localizer
        self.d = d
        self.subspaces = subspaces
        self.subspaces_per_codim = subspaces_per_codim
        self.standard_mu = standard_mu

        self.base_spaces = self.subspaces['patch']

    def extend_space(self, space_id):
        return self.subspaces[space_id]['patch']

    def extend(self, va, space_id, targetedge=None):
        if space_id in self.subspaces_per_codim[0]:
            return (va, (space_id,))
        if space_id in self.subspaces_per_codim[1]:
            hpatchspace = self.subspaces[space_id]['hpatch']
            local_operator = self.l.localize_operator(self.d.operator, hpatchspace, hpatchspace)
            local_rhs = self.l.localize_operator(self.d.operator, hpatchspace, (space_id,))\
                              .apply(va, mu=self.standard_mu)
            local_solution = - local_operator.apply_inverse(local_rhs, mu=self.standard_mu)
            extended_space = self.subspaces[space_id]['patch']
            extended_va = (self.l.to_space(va, (space_id,), extended_space)
                           + self.l.to_space(local_solution, hpatchspace, extended_space))
            return (extended_va, extended_space)

        # codim-2 space
        patchspace = self.subspaces[space_id]['patch']
        edges = [edge_id for edge_id in patchspace if self.subspaces[edge_id]['codim'] == 1]
        solutions = {}

        if not targetedge is None:
            edges = [e for e in edges if e == targetedge]
        for edge_id in edges:
            # use l2 operator to get connectivity
            local_l2_operator = self.l.localize_operator(self.d.l2_product.assemble(), (edge_id,), (edge_id,))
            mat = local_l2_operator._matrix.tocoo()
            mat.data = np.array([-2. if (row == col) else 1. for row, col in izip(mat.row, mat.col)])
            local_operator = NumpyMatrixOperator(mat.tocsc())

            local_rhs = self.l.localize_operator(self.d.l2_product.assemble(), (edge_id,), (space_id,))
            mat = local_rhs._matrix.tocoo()
            setrhs = np.vectorize(lambda x: 1. if x else 0.)
            mat.data = setrhs(mat.data)
            local_rhs = NumpyMatrixOperator(mat.tocsc()).apply(va)

            local_solution = - local_operator.apply_inverse(local_rhs, mu=self.standard_mu)
            solutions[edge_id] = local_solution
        starspace = tuple(sorted([space_id] + list(edges)))
        starfunction = self.l.to_space(va, (space_id,), starspace)
        for edge_id in edges:
            starfunction += self.l.to_space(solutions[edge_id], (edge_id,), starspace)

        if not targetedge is None:
            return (starfunction, starspace)

        volumes_space = [s for s in patchspace if s not in starspace]
        local_operator = self.l.localize_operator(self.d.operator, volumes_space, volumes_space)
        local_rhs = self.l.localize_operator(self.d.operator, volumes_space, starspace)\
                          .apply(starfunction, mu=self.standard_mu)
        local_solution = -local_operator.apply_inverse(local_rhs, mu=self.standard_mu)
        resultfunction = (self.l.to_space(starfunction, starspace, patchspace)
                          + self.l.to_space(local_solution, volumes_space, patchspace))

        return (resultfunction, patchspace)

    def decompose(self, va, space, targetedge=None):
        result = {}
        if not targetedge is None:
            for space_id in self.subspaces_per_codim[2]:
                if space_id in space:
                    va_part = self.l.to_space(va, space, (space_id,))
                    va_part_extended, space_extended = self.extend(va_part, space_id, targetedge=targetedge)
                    va = va - self.l.to_space(va_part_extended, space_extended, space)

            va_part = self.l.to_space(va, space, (targetedge,))
            va_part_extended, space_extended = self.extend(va_part, targetedge)
            result[space_extended] = va_part_extended
            return result

        for space_id in chain(self.subspaces_per_codim[2], self.subspaces_per_codim[1], self.subspaces_per_codim[0]):
            if space_id in space:
                va_part = self.l.to_space(va, space, (space_id,))
                va_part_extended, space_extended = self.extend(va_part, space_id)
                result[space_extended] = va_part_extended
                va = va - self.l.to_space(va_part_extended, space_extended, space)

        return result

